Conformal Fundamental Forms and the Asymptotically Poincar\'e--Einstein Condition

An important problem is to determine under which circumstances a metric on a conformally compact manifold is conformal to a Poincar\'e--Einstein metric. Such conformal rescalings are in general obstructed by conformal invariants of the boundary hypersurface embedding, the first of which is the trace-free second fundamental form and then, at the next order, the trace-free Fialkow tensor. We show that these tensors are the lowest order examples in a sequence of conformally invariant higher fundamental forms determined by the data of a conformal hypersurface embedding. We give a construction of these canonical extrinsic curvatures. Our main result is that the vanishing of these fundamental forms is a necessary and sufficient condition for a conformally compact metric to be conformally related to an asymptotically Poincar\'e--Einstein metric. More generally, these higher fundamental forms are basic to the study of conformal hypersurface invariants. Because Einstein metrics necessarily have constant scalar curvature, our method employs asymptotic solutions of the singular Yamabe problem to select an asymptotically distinguished conformally compact metric. Our approach relies on conformal tractor calculus as this is key for an extension of the general theory of conformal hypersurface embeddings that we further develop here. In particular, we give in full detail tractor analogs of the classical Gauss Formula and Gauss Theorem for Riemannian hypersurface embeddings.

==> anc/FORM-example.frm <==
#-
symbol d,x;
dimension d;
index A,B;

function start,end,h;

ntensor X,I,Dhat,P;

local [X.P] = start*X(A)*P(A,B)*end;
sum A;

* id P(A?,B?)*end = Dhat(A)*I(B)*end;
* id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
* id h(x?)*I(B?) = I(B)*h(x);
* id h(x?)*end = end*(d+x);

print;
.end

==> anc/FORM-synopsis.bbl <==
\begin{thebibliography}{1}

\bibitem{hypersurface_old}
Michael Glaros, A.~Rod Gover, Matthew Halbasch, and Andrew Waldron.
\newblock Variational calculus for hypersurface functionals: singular {Y}amabe
  problem {W}illmore energies.
\newblock {\em J. Geom. Phys.}, 138:168--193, 2019.

\bibitem{Will1}
A.~Rod Gover and Andrew Waldron.
\newblock Conformal hypersurface geometry via a boundary
  {L}oewner--{N}irenberg--{Y}amabe problem.
\newblock {\em Commun. Anal. Geom. to appear}, 2015.

\bibitem{Will2}
A.~Rod Gover and Andrew Waldron.
\newblock A calculus for conformal hypersurfaces and new higher {W}illmore
  energy functionals.
\newblock {\em Adv. Geom.}, 20(1):29--60, 2020.

\end{thebibliography}


==> anc/FORM-synopsis.tex <==
\documentclass[a4paper,10.9pt]{amsart}

\DeclareRobustCommand{\SkipTocEntry}[5]{}

%\usepackage[condensed,math]{anttor}
%\usepackage[T1]{fontenc}
%\usepackage[T1]{fontenc}
%\usepackage{accanthis}

%\usepackage{showkeys}

%\usepackage[mtpscr]{mtpro2}
%\usepackage{mathabx}
\usepackage{ amsmath }
%\usepackage{wasysym}
\usepackage{marvosym}

\usepackage[T1]{fontenc}
%\usepackage{showkeys}
\usepackage{empheq}
\usepackage{relsize}
\usepackage{amsmath}
\newcommand\bmmax{2}
\usepackage{bm}

\usepackage{upgreek}
\usepackage{ esint }
\usepackage{color}
\usepackage{comment}
\usepackage{amssymb}
\usepackage{amsfonts}
\usepackage{graphicx}

\usepackage{amscd}

\usepackage{slashed}
\usepackage{pdflscape}
\usepackage{tikz}
%\usepackage{shadow}
\usepackage{enumerate}
\usepackage{multirow}
\usepackage{stmaryrd}
\usepackage{xcolor}

\usepackage{scalerel,stackengine}


\usepackage{ifthen}


\usepackage{bbold}
%\usepackage{hyperref}
%\usepackage[backref=page,pagebackref,linkcolor=blue]{hyperref}
\usepackage[linkcolor=blue]{hyperref}
\usepackage{mathrsfs}
%\usepackage{bbding}
%\DeclareMathAlphabet{\mathscr}{OT1}{pzc}%
%                                 {m}{it}
%\usepackage{marvosym}
%\usepackage{bbding}
\usepackage[colorinlistoftodos]{todonotes}

\setlength{\marginparwidth}{2.5cm}

\definecolor{blue}{rgb}{.255,.41,.884} % RoyalBlue of svgnames
\definecolor{red}{rgb}{1, 0, 0} % Red of svgnames
\definecolor{green}{rgb}{.196,.804,.196} % LimeGreen of svgnames
\definecolor{yellow}{rgb}{1,.648,0} % Orange of svgnames
\definecolor{pink}{rgb}{1,0.5,0.5}

\newcommand{\andrew}[1]{\todo[size=\tiny,color=red!30]{#1 \\ \hfill --- Andrew}}
\newcommand{\Andrew}[1]{\todo[size=\tiny,inline,color=red!30]{#1
     \\ \hfill --- Andrew}}
\newcommand{\cesar}[1]{\todo[size=\tiny,color=green!30]{#1 \\ \hfill --- Cesar}}
\newcommand{\Cesar}[1]{\todo[size=\tiny,inline,color=green!30]{#1
     \\ \hfill --- Cesar}}
     
\newcommand{\rod}[1]{\todo[size=\tiny,color=blue!30]{#1 \\ \hfill --- Rod}}
\newcommand{\Rod}[1]{\todo[size=\tiny,inline,color=blue!30]{#1
     \\ \hfill --- Rod}}

\newcommand{\sam}[1]{\todo[size=\tiny,color=red!30]{#1 \\ \hfill --- Sam}}
\newcommand{\Sam}[1]{\todo[size=\tiny,inline,color=red!30]{#1
     \\ \hfill --- Sam}}

\newcommand{\Tractor}[1]{\vspace{2mm}
\begin{center}\todo[size=\tiny,inline,color=gray!30]{\sf #1
    }\end{center}}


\setlength{\textwidth}{418pt}
\setlength{\oddsidemargin}{17.5pt}
\setlength{\evensidemargin}{17.5pt}

%\newcommand{\bm}[1]{\mbox{\boldmath~$ #1~$}}

\newtheorem{theorem}{Theorem}[section]
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{conj}[theorem]{Conjecture}
  
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{corollary}[theorem]{Corollary}

\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\newtheorem{example}[theorem]{Example}
\newtheorem{xca}[theorem]{Exercise}

\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}

\newtheorem{problem}[theorem]{Problem}

\usepackage{pdfsync}

\usepackage{graphicx} 
\usepackage{amsmath} 
\usepackage{amsfonts}
\usepackage{amssymb}

\renewcommand{\labelitemi}{\raisebox{.5mm}{\scalebox{.7}{$\bullet$}}}
\newcommand{\be}{\begin{equation}}

\newcommand{\ee}{\end{equation}}

%\newcommand{\og}{({\cal K}, ~{\cal L}, ~{\cal H}, ~{\cal J})}


\newcommand{\Odane}{\O}

\newcommand{\pp}{{\cal PP}'}

\newcommand{\bet}{\beta}

\newcommand{\g}{\go}  

\newcommand{\partialp}{{\cal D}}
\newcommand{\Om}{\Omega}

\newcommand{\W}{W}
\newcommand{\K}{\Upsilon}

\newcommand{\om}{\omega}

\newcommand{\lr}{\longleftrightarrow}

\newcommand{\Sd}{\dot{S}}

\newcommand{\bzi}{{\bar{z}}}

\newcommand{\byi}{{\bar{y}}}

\newcommand{\bz}{\bar{z}}

\newcommand{\by}{\bar{y}}

\newcommand{\cB}{{\mathcal B}}
\newcommand{\cN}{\mbox{$\mathcal{N}$}}
\newcommand{\cG}{{\mathcal G}}
\newcommand{\cU}{\mathcal{U}}
\newcommand{\G}{\Gamma}
\renewcommand{\H}{B}
%\newcommand{\D}{\Delta}


\newcommand{\fD}{\mbox{$
\begin{picture}(9,8)(1.6,0.15)
\put(1,0.2){\mbox{$ D \hspace{-7.8pt} /$}}
\end{picture}$}}

\newcommand{\boldnabla}{\mbox{\boldmath$ \nabla$}}
\newcommand{\nda}{\boldnabla}

\newcommand{\afD}
{\mbox{$
\begin{picture}(9,8)(1.6,0.15)
\put(1,0.2){\mbox{\boldmath$ D \hspace{-7.8pt} /$}}
\end{picture}$}}

\newcommand{\fl}{\mbox{$
\begin{picture}(9,8)(1.6,0.15)
\put(1,0.2){\mbox{$ \Delta \hspace{-7.8pt} /$}}
\end{picture}$}}

\newcommand{\al}{\mbox{\boldmath$\Delta$}}


\newcommand{\afl}{\mbox{$
\begin{picture}(9,8)(1.6,0.15)
\put(1,0.2){\mbox{$ {\mbox{\boldmath$\Delta$}} \hspace{-7.8pt} /$}}
\end{picture}$}}

%\newcommand{\modBox}  {\mbox{$                                    
%\begin{picture}(9,8)(1.6,0.15)
%\put(1,0.2){\mbox{$ \Box \hspace{-7.8pt} /$}}
%\end{picture}$}}

\newcommand{\II}{{\rm  I\hspace{-.2mm}I}}
\newcommand{\IIo}{\hspace{0.4mm}\mathring{\rm{ I\hspace{-.2mm} I}}{\hspace{.0mm}}}
\newcommand{\Fo}{ {\hspace{.6mm}} \mathring{\!{ F}}{\hspace{.2mm}}}
\newcommand{\IIIo}{{\mathring{{\bf\rm I\hspace{-.2mm} I \hspace{-.2mm} I}}{\hspace{.2mm}}}{}}
\newcommand{\IVo}{{\mathring{{\bf\rm I\hspace{-.2mm} V}}{\hspace{.2mm}}}{}}
\newcommand{\Vo}{{\mathring{{\bf\rm V}}}{}}
\newcommand{\VIo}{{\mathring{{\bf\rm V\hspace{-.2mm}I}}{\hspace{.2mm}}}{}}
\newcommand{\VIIo}{{\mathring{{\bf\rm  V\hspace{-.2mm}I\hspace{-.2mm}I}}{\hspace{.2mm}}}{}}




%\newcommand{\ID}[1][]{%
%   \ifthenelse{ \equal{#1}{} }
%      {\ensuremath{{{{\bf\rm I\hspace{-.2mm} D}}{\hspace{0.5mm}}}{}}}
%      {\ensuremath{{{{\bf\rm I\hspace{-.2mm} D}}{\hspace{.0mm}_{#1}}{\hspace{0.0mm}}}{}}}
%}

\newcommand{\otop}{\mathring{\top}}
\newcommand{\ID}{{{{\bf\rm I\hspace{-.3mm} D}}{\hspace{0.1mm}}}}
\newcommand{\IDh}{{{{\bf\rm I\hspace{-.3mm} \hat{D}}}{\hspace{0.1mm}}}}
%\newcommand{\ID}[1]{{{{\bf\rm I\hspace{-.2mm} D}}{\hspace{.2mm}_{#1}}{\hspace{0.3mm}}}{}}
%\newcommand{\ID}{{\stackrel{\sigma}{{\bf\rm I\hspace{-.2mm} D}}{\hspace{-0.5mm}}}{}}
%\newcommand{\ID}{{{\bf\rm I\hspace{-.2mm} D}\hspace{-2mm}\raisebox{0.7mm}{\scaleobj{0.6}{\sigma}} {\hspace{1.2mm}}}{}}


\newcommand{\III}{{{{\bf\rm I\hspace{-.2mm} I \hspace{-.2mm} I}}{\hspace{.2mm}}}{}}

\newcommand{\aNd}{\mbox{\boldmath$ \nabla$}\hspace{-.6mm}}

\newcommand{\La}{\Lambda}

\newcommand{\si}{\sigma}

\newcommand{\ts}{\textstyle}

\newcommand{\crs}{{\cal Q}}

%\newcommand{\M}{{\cal M}}

\newcommand{\fm}{{\cal F}({\cal M})}

\newcommand{\Pen}{{\cal P}}     

\newcommand{\Pn}{\tilde{\cal P}_0}     

\newcommand{\pn}{\tilde{\cal P}}

%\newcommand{\f}{\varphi}

\newcommand{\lo}{L_+^\uparrow}

\newcommand{\la}{\lambda}

\newcommand{\eif}{{\rm e}^{i\varphi}}

\newcommand{\gh}{\mathfrak}%{\gotyk}
\newcommand{\eps}{\varepsilon}

%\newcommand{\bz}{\bar{\zeta}}

%\newcommand{\w}{\omega}

\newcommand{\dz}{\wedge}

\newcommand{\C}{{\bf C }}

\newcommand{\R}{{\bf R }}

\newcommand{\ba}{\begin{array}}

\newcommand{\ea}{\end{array}}

\newcommand{\beq}{\begin{eqnarray}}

\newcommand{\eeq}{\end{eqnarray}}

\newtheorem{lm}{lemma}

\newtheorem{thee}{theorem}

\newtheorem{proo}{proposition}

\newtheorem{co}{corollary}

\newtheorem{rem}{remark}

\newtheorem{deff}{definition}

\newcommand{\bd}{\begin{deff}}

\newcommand{\ed}{\end{deff}}

\newcommand{\lij}{\la^i_{~j}}

\newcommand{\bl}{\begin{lm}}

\newcommand{\el}{\end{lm}}

\newcommand{\bp}{\begin{proo}}

\newcommand{\ep}{\end{proo}}

\newcommand{\bt}{\begin{thee}}

\newcommand{\et}{\end{thee}}

\newcommand{\bc}{\begin{co}}

\newcommand{\ec}{\end{co}}

\newcommand{\brm}{\begin{rem}}

\newcommand{\erm}{\end{rem}}

\newcommand{\rcr}{\R\times\crs}

\newcommand{\der}{{\rm d}}

\hyphenation{Pa-wel}

\hyphenation{Nu-row-ski}

\hyphenation{And-rzej}

\hyphenation{Traut-man}

\hyphenation{Je-rzy}

\hyphenation{Le-wan-dow-ski}

\hyphenation{Car-tan}

\hyphenation{Car-tan-Pet-rov-Pen-rose}

\hyphenation{Pen-rose}

\hyphenation{or-tho-go-nal}

\hyphenation{comp-lex}

\hyphenation{Pet-rov}

\hyphenation{Euc-lid-ean}

\hyphenation{ge-om-etry}

\hyphenation{Rie-man-nian}

\hyphenation{Ein-stein}

\hyphenation{Ka-te-dra} 

\hyphenation{Me-tod} 

\hyphenation{Ma-te-ma-tycz-nych}

\hyphenation{Fi-zy-ki}

\hyphenation{Uni-wer-sy-tet} 

\hyphenation{War-szaw-ski} 

\hyphenation{War-sza-wa}

%%******************************** Rod's preamble below **********\\

\newcommand{\f}{\overline{f}}
\newcommand{\F}{\overline{F}}


\usepackage{t1enc}
%
\def\frak{\mathfrak}
\newcommand{\fg}{\frak{g}}
\def\Bbb{\mathbb}
\def\Cal{\mathcal}
\newcommand{\cL}{{\Cal L}}
\newcommand{\bS}{\mathbb{S}}

%\newtheorem{prop}[subsection]{Proposition}
%\newtheorem*{prop*}{Proposition}
%\newtheorem{thm}[subsection]{Theorem}
%\newtheorem*{thm*}{Theorem}
%\newtheorem{lem}[subsection]{Lemma}
%\newtheorem*{lem*}{Lemma}
%\newtheorem{kor}[subsection]{Corollary}
%\newtheorem*{kor*}{Corollary}

\newcommand{\newc}{\newcommand}

%\newcommand{\ad}{\operatorname{ad}}
\newcommand{\Ad}{\operatorname{Ad}}
\renewcommand{\exp}{\operatorname{exp}}
\newcommand{\id}{\operatorname{id}}
\newcommand{\Ker}{\operatorname{Ker}}
\renewcommand{\Im}{\operatorname{Im}}

%\newcommand{\x}{\times}
\renewcommand{\o}{\circ}
\newcommand{\ddt}{\tfrac{d}{dt}|_{t=0}}
\newcommand{\into}{\hookrightarrow}
\newcommand{\namb}{\nabla^{\text{amb}}}
\newcommand{\Ramb}{R^{\text{amb}}}

\let\ccdot.
%\def\cdot{\hbox to 2.5pt{\hss$\ccdot$\hss}}




\newcommand{\De}{\Delta}

\newcommand{\Si}{\Sigma}


\newc{\aR}{\mbox{\boldmath{$ R$}}}
\newc{\aS}{\mbox{\boldmath{$ S$}}}
\newc{\aT}{\mbox{\boldmath{$ T$}}}
\newc{\aW}{\mbox{\boldmath{$ W$}}}
\newcommand{\aX}{\mbox{\boldmath{$ X$}}\hspace{-.2mm}}
\newcommand{\aI}{\mbox{\boldmath{$ I$}}}
\newcommand{\eaI}{\bm{\mathcal I}}
\newcommand{\iaI}{\bm{\mathcal I}^*}
\newcommand{\eaX}{\bm{\mathcal X}}
\newcommand{\iaX}{\bm{\mathcal X}^*}
\newc{\aD}{\mbox{\boldmath{$ D$}}\hspace{-.2mm}}

\newcommand{\aB}{\mbox{\boldmath{$ B$}}}

\newcommand{\aU}{\mbox{\boldmath{$ U$}}}

\renewcommand{\colon}{\scalebox{1.2}{:}}

\newcommand\oh{{\overline h}}

\newcommand{\aRic}{\mbox{\boldmath{$ \Ric$}}}
\newcommand{\boldL}{\mbox{\boldmath{$L$}}}

\newc{\aK}{\mbox{\boldmath{$ K$}}}
\newc{\aL}{\mbox{\boldmath{$ L$}}}
%******************** Environments **********************************

%**************For D-operators and AHS section **********************

\newcommand{\llhd}{{\triangleleft}}


\newcommand{\tw}{\mbox{$\tilde{w}$}}

\newcommand{\ca}{{\Cal A}}
\newcommand{\cg}{{\Cal G}}
\newcommand{\cv}{{\Cal V}}
\newcommand{\cw}{{\Cal W}}
\newcommand{\ce}{{\Cal E}}
\newcommand{\cp}{{\Cal P}}
\newcommand{\cq}{{\Cal Q}}
\newcommand{\cO}{{\Cal O}}
\newcommand{\ocO}{{\overline{\Cal O}}}

\newcommand{\cf}{{\Cal F}}


\newcommand{\ct}{{\Cal T}}
\newcommand{\tca}{{\tilde{\Cal A}}}
\newcommand{\tce}{{\tilde{\Cal E}}}
\newcommand{\tcg}{{\tilde{\Cal G}}}
\newcommand{\tct}{{\tilde{\Cal T}}}

\newcommand{\bR}{{\Bbb R}}
\newcommand{\bT}{{\Bbb T}}
\newcommand{\bW}{{\Bbb W}}
\newcommand{\bV}{{\Bbb V}}


\newcommand{\bD}{\mathbb{D}}
\newcommand{\hD}{\widehat{D}}


\usepackage{amssymb}
\usepackage{amscd}

\newcommand{\nd}{\nabla}
\newcommand{\Ps}{\Psi}
\newcommand{\Rho}{{\it P}}
\newcommand{\Up}{\Upsilon}

\newcommand{\End}{\operatorname{End}}
\newcommand{\im}{\operatorname{im}}
\newcommand{\Ric}{{\it Ric}}
\newcommand{\Sc}{{\it Sc}}
\newcommand{\Proj}{\operatorname{Proj}}

%************************ UNDERLINE/OVERLINE **********************

\newcommand{\ul}[1]{\sideline{#1}}
\newcommand{\ol}[1]{\overline{#1}}



%************** Truly new 4 here **********************************

\newcommand{\bs}[1]{\boldsymbol{#1}}
\newcommand{\I}{\bs{I}}

\def\endrk{\hbox{$|\!\!|\!\!|\!\!|\!\!|\!\!|\!\!|$}}
\newcommand{\cT}{{\mathcal T}}

\let\hash=\sharp  %%added 14June2004

\newcommand{\fb}  {\mbox{$                                      % form Box
\begin{picture}(11,8)(0.5,0.15)
\put(1,0.2){\mbox{$ \Box \hspace{-7.8pt} /$}}
\end{picture}$}} % form Box

\newcommand{\wh}{\widehat}
%\newc{\aR}{\mbox{\boldmath{$ R$}}}

\def\endrk{\hbox{$|\!\!|\!\!|\!\!|\!\!|\!\!|\!\!|$}}
\let\e=\varepsilon
%\let\f=\varphi
\let\i=\iota
\newcommand{\ip}[2]{\langle{#1},{#2}\rangle}
\def\uw{\sideline{\wedge}}
\def\bbW{{\mathbb{W}}}
\newcommand{\miniX}{\mbox{\boldmath{$\scriptstyle{X}$}}}
\newcommand{\bF}{\mbox{{$\Bbb F$}}}
\newcommand{\LX}{{\Cal L}_{\!\miniX}}
\newcommand{\NX}{{\mbox{\boldmath$ \nabla$}}_{\!\miniX}}
\newcommand{\hook}{\raisebox{-0.35ex}{\makebox[0.6em][r]
{\scriptsize~$-$}}\hspace{-0.15em}\raisebox{0.25ex}{\makebox[0.4em][l]{\tiny
~$|$}}}

\newcommand{\aM}{\, \widetilde{\!M}\, }
\newcommand{\asi}{\tilde{\sigma}}
\newcommand{\ala}{\al_\alpha}
\newcommand{\act}{\mbox{\boldmath{$\ct$}}}

\newcommand{\abox}{\Box^\alpha}

\def\LOT{{\rm LOT}}

\newcommand{\bN}{\Bbb N}

\newcommand{\cV}{{\Cal V}}
\newcommand{\cW}{{\Cal W}}
\newcommand{\acV}{\mbox{\boldmath{$\Cal V$}}}


\newcommand{\IT}[1]{{\rm(}{\it{#1}}{\rm)}}

\newcommand{\Pa}{{\Bbb I}}

\def\bbX{{\mathbb{X}}} 
\def\bbY{{\mathbb{Y}}}
\def\bbZ{{\mathbb{Z}}}
%************************* Old News! *********************************

\newcommand{\nn}[1]{(\ref{#1})}

% Operators


\newcommand{\X}{\mbox{\boldmath{$ X$}}}
\newcommand{\sX}{{\mbox{\scriptsize\boldmath{$X$}}}} 
\newcommand{\sI}{{\mbox{\scriptsize\boldmath{$I$}}}}        % scriptsize ambient 
                                                           % fundamental field
\newcommand{\aF}{\boldsymbol{F}}

%\newcommand{\h}{\mbox{\boldmath{$ h$}}}
\newcommand{\bg}{\mbox{\boldmath{$ g$}}}
\newcommand{\sbg}{\mbox{\boldmath{\scriptsize$ g$}}}
% Other

\newcommand{\cce}{\tilde{\ce}}                          %Probably change later
\newcommand{\tM}{\tilde{M}}
\newcommand{\tS}{\tilde{S}}
\newcommand{\tth}{\tilde{h}}
\newcommand{\tf}{\tilde{f}}
\newcommand{\tW}{R}
\newcommand{\tV}{\tilde{V}}
\newcommand{\tU}{\tilde{U}}

%\renewcommand{\S}{\Sigma}


\newcommand{\vol}{\mbox{\large\boldmath~$ \epsilon$}}

%\let\s=\sigma
\let\t=\tau
\let\m=\mu


\let\G=\Gamma

\def\cD{{\Cal D}}

\newcommand{\Weyl}{C}
\newcommand{\V}{{\mbox{\sf P}}}                   % Kill these if unused
\newcommand{\J}{{\mbox{\it J}\hh}}

\newcommand{\trH}{{\mbox{\sf H}}}
\newc{\obstrn}[2]{B^{#1}_{#2}}

%\newcommand{\rpl}                         % +>
%{\mbox{$
%\begin{picture}(12.7,8)(-.5,-1)
%\put(0,0){$+$}
%\put(4.2,0){$>$}
%\end{picture}$}}

% Layout

\newcommand{\rpl}                         % +) or <+
{\mbox{$
\begin{picture}(12.7,8)(-.5,-1)
\put(0,0.2){$+$}
\put(4.2,2.8){\oval(8,8)[r]}
\end{picture}$}}

\newcommand{\lpl}                         % (+ or +>
{\mbox{$
\begin{picture}(12.7,8)(-.5,-1)
\put(2,0.2){$+$}
\put(6.2,2.8){\oval(8,8)[l]}
\end{picture}$}}

\newc{\tensor}[1]{#1}
%
\newc{\Mvariable}[1]{\mbox{#1}}
%
\newc{\down}[1]{{}_{#1}}
%
\newc{\up}[1]{{}^{#1}}

%*************more new************************************



%\newc{\tensor}[1]{#1}
%BRG
%\newc{\Mvariable}[1]{\mbox{#1}}
%
%\newc{\down}[1]{{}_{
%\ifthenelse{\equal{#1}{;}}{|}{#1}}}
%
%\newc{\up}[1]{{}^{#1}}
%\newc{\C}{C}
\newc{\JulyStrut}{\rule{0mm}{6mm}}
\newc{\midtenPan}{\mbox{\sf S}}
\newc{\midten}{\mbox{\sf T}}
\newc{\midtenEi}{\mbox{\sf U}}
\newc{\ATen}{\mbox{\sf E}}
\newc{\BTen}{\mbox{\sf F}}
\newc{\CTen}{\mbox{\sf G}}

%************************************************************

\renewcommand{\P}{\mbox{$\Bbb P$}}
%\newcommand{\w}{\mbox{\bf w}} 

%\renewcommand{\v}{\mbox{\bf v}}--This wrecked \v Cap


%% JAN'S PLAIN MACROS
%%***************************************
%\def\sideremark#1{\ifvmode\leavevmode\fi\vadjust{\vbox to0pt{\vss% the remark
% \hbox to 0pt{\hskip\hsize\hskip1em%                          will appear only
% \vbox{\hsize1cm\tiny\raggedright\pretolerance10000%          on the side
% \noindent #1\hfill}\hss}\vbox to8pt{\vfil}\vss}}}%
%                                                   %          in 2.3cm
%                        
%                                                   %          wide box
%                                                   %          
%\newcommand{\extdz}[1]{\sideremark{#1}}
%  
%\newcommand{\edz}[1]{\sideremark{#1}}
% 
%
%%%**************** Rod's preamble above to *'s *******************


% sideremark
\def\sideremark#1{\ifvmode\leavevmode\fi\vadjust{\vbox to0pt{\vss
 \hbox to 0pt{\hskip\hsize\hskip1em
 \vbox{\hsize2cm\tiny\raggedright\pretolerance10000
  \noindent #1\hfill}\hss}\vbox to8pt{\vfil}\vss}}}



\newcommand{\edz}[1]{\sideremark{#1}}
\def\idx#1{{\em #1\/}} %


\numberwithin{equation}{section}

%    Absolute value notation
\newcommand{\abs}[1]{\lvert#1\rvert}

%    Blank box placeholder for figures (to avoid requiring any
%    particular graphics capabilities for printing this document).
\newcommand{\blankbox}[2]{%
  \parbox{\columnwidth}{\centering
%    Set fboxsep to 0 so that the actual size of the box will match the
%    given measurements more closely.
    \setlength{\fboxsep}{0pt}%
    \fbox{\raisebox{0pt}[#2]{\hspace{#1}}}%
  }%
}


\newcommand\degree{{\bm N}}

\newcommand{\hh}{{\hspace{.3mm}}}

\newcommand\extd{{\bm d}}
\newcommand\extdS{{\bm d}_{_\Sigma}}
\newcommand\cod{{\bm \delta }}
\newcommand\codS{{\bm \delta }_{_\Sigma}}
\newcommand\FL{{\bm \Delta }}

%\newcommand\N{{\mathscr N}}
\renewcommand\I{{\mathscr I}}
\newcommand\Is{{\mathscr I}^\star}
%\renewcommand\D{{\mathscr D}}
\newcommand\Ds{{\mathscr D}^\star}
\renewcommand\X{{\mathscr X}}
\newcommand\Xs{{\mathscr X}^\star}
\newcommand{\Y}{{\mathscr Y}}
\newcommand{\Ys}{{\mathscr Y}^\star}
\renewcommand\F{{\mathcal F}}
\newcommand\Jss{\scalebox{.75}{$\J$}}

\newcommand\XsS{\X^{\phantom{\star}}_{_\Sigma}}
\newcommand\XS{\X_{_\Sigma}}
\renewcommand\colon{\scalebox{1.3}{$:$}}
%\newcommand{\wDs}{\widehat{\D}^\star}
%\newcommand{\wD}{\widehat{\D}}

\newcommand{\oF}{\overline{\F}}
%\newcommand{\Dt}{\widetilde \D}
%\newcommand{\Dts}{{\widetilde \D}^\star}
\newcommand{\coker}{\operatorname{coker}}

%\newcommand{\oD}{\overline{\D}}
%\newcommand{\oDs}{\overline{\D}^{\, \star}}
\newcommand{\oXs}{\overline{\X}^\star}
\newcommand{\oX}{\overline{\X}}
\newcommand{\oq}{\overline{q}}
\newcommand{\oqs}{\overline{q}^*}
\newcommand{\og}{\overline{g}}
\newcommand{\oc}{\overline{c}}
\newcommand{\oextd}{\overline{\extd}}
\newcommand{\ocod}{\overline{\cod}}

%\newcommand{\tD}{\tilde{\D}} %This is notation for the bulk object that is same as~$\overline{\D}$
%\newcommand{\tDs}{\tilde{\D}^*}
%\newcommand{\Do}{{\overline{\D}}}

\newcommand{\wiota}{\tilde\iota}
\newcommand{\wepsilon}{\tilde\varepsilon}

\newcommand{\Integer}{{\mathbb Z}}

\newcommand{\A}{\mathcal A}
\newcommand{\B}{\mathcal B}
\newcommand{\Zint}{{\mathbb Z}}

\newcommand{\nablab}{\bar\nabla}
\newcommand{\cc}{\boldsymbol{c}}
\newcommand{\Jsmall}{\scalebox{.8}{$\J$}}


%equal along Sigma
\renewcommand{\=}{\stackrel\Sigma =}

%Thomas D (hatted)
%\renewcommand{\D}{\widehat{D}}

%intrinsic covariant derivative and such
%\newcommand{\nablab}{\bar{\nabla}}
\newcommand{\Jb}{\bar \J}
\newcommand{\Pb}{\bar P}
\newcommand{\Rb}{\bar R}

%tangential derivative
\newcommand{\nablat}{\nabla^\top}
%normal derivatives
\newcommand{\nablan}{\nabla_n}
\newcommand{\nablanh}{\nabla_{\nh}}

%\renewcommand{\M}{\mathcal M}
\newcommand{\T}{\mathcal T}
%\newcommand{\B}{\mathcal B}
\newcommand{\OO}{\mathcal O}

%trace
\DeclareMathOperator{\tr}{tr}
\DeclareMathOperator{\divergence}{div}
\newcommand{\smallJ}{\scalebox{.7}{$\J$}}

%\newcommand{\db}{\scalebox{.93}{$\bar{d}\hspace{.2mm}$}}
\newcommand{\db}{{d-1}}

\newcommand{\dbs}{\scalebox{.7}{$\bar d^{\phantom{A^a}\!\!\!\!\!} \hspace{.1mm}$}}

\newcommand\RR{{\mathscr R}}
\newcommand{\dd}{\boldsymbol{d}}
\newcommand{\Z}{{\mathcal Z}}


\newcommand{\Wn}{\raisebox{.35mm}{$\stackrel{\scriptscriptstyle n}{W}$}{}}
%:
\newcommand{\Whn}{\raisebox{.35mm}{$\stackrel{\scriptscriptstyle \hat n}{W}$}{}}
\newcommand{\Chn}{\raisebox{.35mm}{$\stackrel{\scriptscriptstyle \hat n}{C}$}{}}
\newcommand{\Cn}{\raisebox{.35mm}{$\stackrel{\scriptscriptstyle  n}{C}$}{}}
\newcommand{\Rn}{\raisebox{.35mm}{$\stackrel{\scriptscriptstyle  n}{R}$}{}}

\newcommand{\sss}{\scriptscriptstyle}
\newcommand{\Bach}{{\rm B}}

\newcommand{\EightAsterisk}
{\scalebox{1.5}{$\blacksquare$}
%{\includegraphics[scale=.05]{asterix.jpg}
}

\renewcommand{\endremark}{\vspace{-1mm}\hfill{\raisebox{.3mm}{\scalebox{.54}{\EightAsterisk}}}\vspace{2mm}}
%
\renewcommand{\endexample}{\vspace{-1mm}\hfill{\raisebox{.3mm}{\scalebox{.54}{\EightAsterisk}}}\vspace{2mm}}
%
\renewcommand{\enddefinition}{\vspace{-1mm}\hfill{\raisebox{.3mm}{\scalebox{.54}{\EightAsterisk}}}\vspace{2mm}}


\newcommand{\Pre}{{\mathscr P}}


\newcommand{\sideline}[1]{#1 |}
\newcommand{\measure}
{\sideline{\hat \delta  s}}
%{\hat \delta s|_\Sigma}
%{\scalebox{.98}{$\big(\frac{\delta s}{|\nabla s|}\big)\big|_{\sss \Sigma}$}}

\newcommand{\smidge}{{\hspace{-1mm}}}
\newcommand{\Smidge}{{\hspace{-.8mm}}}
\newcommand{\SSmidge}{{\hspace{-.2mm}}}

\newcommand{\starline}{\medskip
\noindent
*****************************************************************************
}

\renewcommand\geq{\geqslant}
\renewcommand\leq{\leqslant}

\DeclareMathOperator{\w}{w}
\DeclareMathOperator{\EXT}{d}
\newcommand{\ext}{{\EXT\hspace{.01mm}}}
\DeclareMathOperator{\D}{L}
\DeclareMathOperator{\M}{M}
\DeclareMathOperator{\N}{N}
\DeclareMathOperator{\s}{s}
\DeclareMathOperator{\I2}{S}
\DeclareMathOperator{\h}{h}
\DeclareMathOperator{\x}{x}
\DeclareMathOperator{\y}{y}
\DeclareMathOperator{\Vol}{Vol}
\DeclareMathOperator{\Area}{Area}
\DeclareMathOperator{\Taylor}{Taylor}
\DeclareMathOperator{\Laurent}{Laurent}
\DeclareMathOperator{\GJMS}{P}
\DeclareMathOperator{\Operator}{O}

\newcommand{\mh}{{}\hspace{-.3mm}}

\newcommand{\bn}{\bar{\nabla}}

\stackMath
\newcommand\reallywidehat[1]{%
\savestack{\tmpbox}{\stretchto{%
  \scaleto{%
    \scalerel*[\widthof{\ensuremath{#1}}]{\kern-.6pt\bigwedge\kern-.6pt}%
    {\rule[-\textheight/2]{1ex}{\textheight}}%WIDTH-LIMITED BIG WEDGE
  }{\textheight}% 
}{0.5ex}}%
\stackon[1pt]{#1}{\tmpbox}%
}

\definecolor{ao}{rgb}{0.0,0.0,1.0}
\definecolor{forest}{rgb}{0.0,0.3,0.0}
\definecolor{red}{rgb}{0.8, 0.0, 0.0}


\usetikzlibrary{positioning,decorations.pathreplacing,fit,calc}


\newcommand{\tikzmark}[2][]{%
  \tikz[remember picture,overlay,baseline=-.5ex] \node[#1] (#2) {};%
}

\newdimen\XCoord
\newdimen\YCoord

\newcommand*{\ExtractCoordinate}[1]{\path (#1); \pgfgetlastxy{\XCoord}{\YCoord};}%

% \drawBrace[xshift]{beginningNode}{endingNode}
% This command draws a brace between two tikzmarks, to their right,
% no matter which one is the rightmost, and includes 
% a node midway the brace, to write the comment.
% This command also creates a new node
% whose name is the concat of the names of beginning and ending nodes.
\newcommand*{\drawBrace}[4][0pt]{%
    \node[draw=none, fit={(#2) (#3)}, inner sep=0pt] (rectg) {};%
    \draw [decoration={brace,amplitude=0.3em},decorate,thin,red]%
      ([xshift=#1,yshift=0.2em]rectg.north east) --%
      coordinate[right=1em, midway] (#2#3)
      ([xshift=#1,yshift=-0.2em]rectg.south east);%
	\path ($(#2#3)$);
	\pgfgetlastxy{\XCoord}{\YCoord};
      \node[right=0em of #2#3,text width=\linewidth-\XCoord] (#2#3-comment) { {\color{red}#4}};
%    \draw (#2#3-comment.west) edge (#2#3);
}%



\usepackage{listings}
\usepackage{xcolor}
\usepackage{realboxes} % needed for \Colorbox
\definecolor{mygray}{rgb}{0.85,0.85,0.85}
\definecolor{eclipsePurple}{RGB}{127,0,85}

\lstdefinelanguage{FORM}{
	morekeywords={
		call,
		repeat,
		id,
		endrepeat,
		sum,
		procedure,
		endprocedure
	},
	sensitive=true,
}

\lstset{%
language={FORM},
basicstyle=\ttfamily,
breaklines = true,
breakatwhitespace=true,
backgroundcolor=\color{mygray},
numbers = left, %{none, left, right}
keywordstyle=\color{eclipsePurple},
escapechar=!,
linewidth=0.7\columnwidth
}



%\newcommand*{\Comment}[1]{\hfill\makebox[3.0cm][l]{$\triangleright$ #1}}%


\usepackage{realboxes}

\newcommand*{\code}[1]{\Colorbox{mygray}{\begin{scriptsize}\lstinline|#1|\end{scriptsize}}}





\def\verbatim{%
  \begingroup
  \def\do##1{\catcode`##1=12 }%
  \dospecials
  \otherspecial\ {\ }%
  \otherspecial\-{-\kern0pt }%
  \otherspecial\`{\lq\kern0pt }%
  \otherspecial\'{\rq\kern0pt }%
  \otherspecial\^^M{\endgraf\ifblankline\vskip\baselineskip\fi\blanklinetrue}%
  \parindent0pt\medskip
  \everypar{\blanklinefalse}
  \tt\verbatimaux
}
\newif\ifblankline
\begingroup\endlinechar=-1
\catcode`\|=0 %
\catcode`\\=12 %
|gdef|verbatimaux#1\endverbatim#2{#1|endgroup|par|medskip}%
|endgroup%
\def\otherspecial#1#2{%
  \begingroup\lccode`~=`#1\relax
  \lowercase{\endgroup\def~}{#2}%
  \catcode`#1=\active
}



\usepackage{array}
    \makeatletter
    \newcommand{\thickhline}{%
        \noalign {\ifnum 0=`}\fi \hrule height 1pt
        \futurelet \reserved@a \@xhline
    }
    \newcolumntype{"}{@{\vrule width 1pt}}
    \makeatother

\begin{document}
\subjclass[2020]{53C18, 53A55, 53C21, 58J32}

%2020:
%	53C18  	Conformal structures on manifolds
%
%	53A55  	Differential invariants (local theory), geometric objects
%
%	53C21  	Methods of global Riemannian geometry, including PDE methods; curvature restrictions
%
%58J32  	Boundary value problems on manifolds

%%%%%*****OLD (2010)
%53A30, 53C40, 53C21, 53A55, 53B50
%%58E30  	Variational principles
%%49S05  	Variational principles of physics
%%51P05  	Geometry and physics
%%53A30  	Conformal differential geometry
%%53A55  	Differential invariants (local theory), geometric objects
%%53C80  	Applications to physics (Global differential geoemtry)
%%53B50  	Applications to physics (Local differential geometry)
%%53A07  	Higher-dimensional and -codimensional surfaces in Euclidean~$n$-space
%%53C21  	Methods of Riemannian geometry, including PDE methods; curvature restrictions
%%53B15  	Other connections
%%83C99  	None of the above, but in this section (General relativity)









\renewcommand{\today}{}
\title{
{
 FORM Documentation for  \\\textbf{\textit{Conformal Fundamental Forms and the \\ Asymptotically Einstein Condition} }%and Tractors
}}


\author{ Sam Blitz${}^\flat$, A. Rod Gover${}^\sharp$ \&  Andrew Waldron${}^\natural$}

\address{${}^\flat$
  Center for Quantum Mathematics and Physics (QMAP)\\
  Department  of Physics\\ 
  University of California\\
  Davis, CA95616, USA} 
   \email{shblitz@ucdavis.edu}
 
\address{${}^\sharp$
  Department of Mathematics\\
  The University of Auckland\\
  Private Bag 92019\\
  Auckland 1142\\
  New Zealand,  and\\
  Mathematical Sciences Institute, Australian National University, ACT 
  0200, Australia} \email{gover@math.auckland.ac.nz}
  
  \address{${}^{\natural}$
  Center for Quantum Mathematics and Physics (QMAP)\\
  Department of Mathematics\\ 
  University of California\\
  Davis, CA95616, USA} \email{wally@math.ucdavis.edu}

\vspace{10pt}

\renewcommand{\arraystretch}{1}
%
%
\begin{abstract}
FORM is symbolic manipulation software that 
can be used to swiftly carry out the steps of any computation in a 
``what-you-see-is-what-you-get'' fashion. Therefore it is highly useful for the rigorous mathematics of combinatorially large proofs.
This document describes the code used to prove Lemmas 3.11 and 4.30 
of the primary  article.
\end{abstract}




\maketitle

\pagestyle{myheadings} \markboth{Blitz, Gover \& Waldron}{Conformal Hypersurfaces}

\newpage

\tableofcontents

\newcommand{\balpha}{{\bm \alpha}}
\newcommand{\balphas}{{\scalebox{.76}{${\bm \alpha}$}}}
\newcommand{\bnu}{{\bm \nu}}
\newcommand{\blambda}{{\bm \lambda}}
\newcommand{\bnus}{{\scalebox{.76}{${\bm \nu}$}}}
\newcommand{\bnuss}{\hh\hh\!{\scalebox{.56}{${\bm \nu}$}}}

\newcommand{\bmu}{{\bm \mu}}
\newcommand{\bmus}{{\scalebox{.76}{${\bm \mu}$}}}
\newcommand{\bmuss}{\hh\hh\!{\scalebox{.56}{${\bm \mu}$}}}

\newcommand{\btau}{{\bm \tau}}
\newcommand{\btaus}{{\scalebox{.76}{${\bm \tau}$}}}
\newcommand{\btauss}{\hh\hh\!{\scalebox{.56}{${\bm \tau}$}}}

\newcommand{\bsigma}{{\bm \sigma}}
\newcommand{\bsigmas}{{{\scalebox{.8}{${\bm \sigma}$}}}}
\newcommand{\bbeta}{{\bm \beta}}
\newcommand{\bbetas}{{\scalebox{.65}{${\bm \beta}$}}}

\renewcommand{\bS}{{\bm {\mathcal S}}}
\newcommand{\bB}{{\bm {\mathcal B}}}
\renewcommand{\bT}{{\bm {\mathcal T}}}
\newcommand{\bM}{{\bm {\mathcal M}}}


\newcommand{\go}{{\mathring{g}}}
\newcommand{\nuo}{{\mathring{\nu}}}
\newcommand{\alphao}{{\mathring{\alpha}}}

\newcommand{\Ell}{\mathscr{L}}
\newcommand{\density}[1]{[g\, ;\, #1]}

\renewcommand{\Dot}{{\scalebox{2}{$\cdot$}}}



\newcommand{\PanE}{P_{4}^{\sss\Sigma\hookrightarrow M}}
\newcommand\eqSig{ \mathrel{\overset{\makebox[0pt]{\mbox{\normalfont\tiny\sffamily $\Sigma$}}}{=}} }
\newcommand\eqtau{\mathrel{\overset{\makebox[0pt]{\mbox{\normalfont\tiny\sffamily $\tau$}}}{=}}}
\newcommand{\hd }{\hat{D}}
\newcommand{\hdb}{\hat{\bar{D}}}
\newcommand{\Two}{{{{\bf\rm I\hspace{-.2mm} I}}{\hspace{.2mm}}}{}}
\newcommand{\TwoN}{{\mathring{{\bf\rm I\hspace{-.2mm} I}}{\hspace{.2mm}}}{}}
\newcommand{\Fn}{\mathring{\mathcal{F}}}
\newcommand{\csdot}{\hspace{-0.55mm} \cdot \hspace{-0.55mm}}
\newcommand{\IdD}{(I \csdot \hd)}
\newcommand{\Kd}{\dot{K}}
\newcommand{\Kdd}{\ddot{K}}
\newcommand{\Kddd}{\dddot{K}}


 \newcommand{\bdot }{\mathop{\lower0.33ex\hbox{\LARGE$\cdot$}}}




\section{Introduction to FORM}

FORM is an algebraic manipulation software developed by Jos Vermaseren~\cite{} for the computation of the higher loop Feynman diagrams needed for experiments at CERN, and  is funded by FOM, the Dutch granting agency for physics research. 
In the paper \textit{Conformally Fundamental Forms and the Asymptotically Einstein Condition}~\cite{},
it was primarily used  to symbolically manipulate large expressions involving tractor tensors, Riemannian tensors, and scalar curvatures. Thanks to  a combination of speed, a what-you-see-is-what-you-get programming philosophy, and a natural implementation of  Einstein summations, FORM lends itself to large tensor and differential operator computations.


\medskip

The general structure of our FORM programs are  as follows: The FORM file~\code{xxx.frm}  begins with the line~\code{#-} (which suppresses outputting the source code to the terminal) and ends with the line~\code{.end}. Thereafter follows  a series of declarations of symbol and object names. Next are declarations of one or more \textit{expressions}. 
Mathematically, FORM expressions are elements of some associative, unital  algebra and are
 formed from the symbols and object names specified. After specifying an expression, a series of manipulations can be performed,
 most  often by application of the~\code{id} operation: this  replaces any instance of a specific product of symbols and objects with some other combination (not necessarily a product) of symbols and objects. Once all desired manipulations are completed, the resulting expression can be output to the command line or saved to an external file. The FORM file can then be run by entering~\code{form xxx.frm} into a command line of choice (after installing the FORM binary---see the user manual~\cite{}). Below, we provide a basic example of the type of calculation used in the paper.

\begin{minipage}{\linewidth}

\begin{tiny}
\begin{lstlisting}
#-
symbol d,x;
dimension d;
index A,B;

function start,end,h;

ntensor X,I,Dhat,P;

local [X.P] = start*X(A)*P(A,B)*end;
sum A;

id P(A?,B?)*end = Dhat(A)*I(B)*end;
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
id h(x?)*I(A?) = I(A)*h(x);
id h(x?)*end = end*(d+x);

print;
.end
\end{lstlisting}
\end{tiny}

\end{minipage}

The FORM output of this calculation is

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
FORM 4.2.1 (Aug 10 2020, v4.2.1-29-g557be9d) 64-bits  Run: Tue May 25 10:44:03 2021
    #-

Time =       0.00 sec    Generated terms =          2
           [X.P]         Terms in output =          0
                         Bytes used      =          4

   [X.P] = 0;

  0.00 sec out of 0.00 sec
\end{lstlisting}
\end{tiny}
\end{minipage}

The penultimate line that reads~\code{[X.P] = 0;} is the output of the calculation. In fact, the above is a  proof of the tractor identity $X^A P_{AB} = 0$. A detailed explanation follows.


\begin{itemize}
\item Line 2 declares \textit{symbols}~\code{d} and~\code{x}. Symbols are commuting objects that take no inputs and are used either as free parameters or to specify generic arguments of functions. Here the the symbol~\code{d} represents the dimension of the ambient manifold while the symbol~\code{x} is a dummy variable. Line 3 indicates that if the built-in Kronecker delta $\code{d_(a,b)}$ is ever traced, the output is~\code{d}. While the Kronecker delta never appears in this program, it is good practice to specify the dimension.

\smallskip

\item Line 4 specifies a type of object called an \textit{index}. An index is a special type of symbol that can be summed according to the Einstein convention and can only appear as the argument of either a vector object (never utilized in this document) or a tensor object. Hence, the objects~\code{A} and~\code{B} are special  symbols that can only  appear as arguments of tensor objects.

\smallskip


\item Line 6 defines the set of \textit{functions} utilized in this computation. Functions can have any number of arguments, including none. To FORM, a ``function''  is a generic object that can take any symbol as an argument---in this document, functions are used to represent multiplicative or differential operators. By default, specified functions do not commute with any other functions or non-commuting tensors. For bookkeeping purposes, we have introduced the functions~\code{start} and~\code{end} without arguments to demarcate the left- and right-most ends of a given expression. In our computations, the function~\code{h} is given one argument and represents the  operator $h := d + 2 \underline{w}$~\cite[Section 2.3]{}. This function evaluated on some value $x$ represents $h(x) := d+ 2 \underline{w} + x$.

\smallskip


\item  Line  8 declares \textit{non-commuting tensor} objects. FORM is case-sensitive, so in this example,~\code{X} represents a tensor whereas~\code{x} is a symbol. Here we will give the tensor~\code{X} only one argument because it represents 
the canonical tractor $X^A$ which is a rank~1 tensor.
 FORM does not natively distinguish between upper and lower indices since there is no need to do so if one keeps track of what type of tensor any given object represents.
Contraction may still be implied by repeated indexing. Here the tensor~\code{I} will be used with only one index to represent the scale tractor  $I^A$. The tensor~\code{Dhat} will also have one index and represents the hatted Thomas-$D$ \textit{operator} $\hd^A$. The final tensor~\code{P} will be used with two indices to represent the tractor $P_{AB} := (\hd_A I_B)$. Because these are non-commuting objects, they all can be used to represent operators, (differential or multiplicative).

\smallskip


\item Line 10 defines the quantity we wish to compute/manipulate: here we locally define the expression~\code{[X.P]} to denote the product/composition of objects~\code{start*X(A)*P(A,B)*end}. 
In FORM, any string of characters in square brackets~\code{[...]} may be used to label any type of object.
 Note that this code uses the marker~\code{end}
 to play the {\it r\^ole} of $1$ in identities such as 
 $(\hd_A I_B)=(\hd_A \circ I_B)(1)$.
 Here~\code{start} was not really needed, but will be useful for more intricate computations.
 The sequence of objects~\code{X(A)*P(A,B)}  in this line represents the tractor expression $X^A P_{AB}$. 

In any FORM program---just as for most index computations---we must avoid reusing repeated dummy indices. This is conveniently handled in line 10 by the statement~\code{sum A;} which indicates that the index~\code{A} is to be internally summed via the Einstein convention and replaced with an \textit{internal} index whose name is the next in a sequence of internal indices. This ensures that~\code{A} is free to be used again without reusing internal indices. In this case, the resulting expression after summation looks like~\code{start*X(N1_?)*P(N1_?,B)*end} - here,~\code{N1_?} is the first index in the mentioned internal sequence. The next index in the sequence is~\code{N2_?}, {\it etc}.

Additionally, note that more than one expression can be \textit{active} at any one time---this is handled by multiple expression declarations. The manipulations that follow are performed on every active expression simultaneously.

\smallskip


\item Lines 13 through 16 perform the actual computation via~\code{id} statements. These statements are typically written as~\code{id monomial = replaced_subexpression;}. When FORM encounters this statement, it searches all active expressions in memory for any instance of~\code{monomial} and replaces it with~\code{replaced_subexpression}, being careful to rename internal indices if they would overlap with other already-present indices:
\begin{enumerate}
\item[13] This line replaces all instances of the tensor object~\code{P(A?,B?)*end} within active expressions with the monomial~\code{Dhat(A)*I(B)*end}---that is, it applies the tractor identity $P^{AB} = \hd^A I^B$. Note that on the left-hand side of~\code{=}, the indices~\code{A} and~\code{B} are both followed by the symbol~\code{?}, which indicates that the preceding object is a wildcard of a specified type.  In this case, because the preceding objects for both~\code{?}s are indices, the operation~\code{id} searches all active expressions for all instances of~\code{P(*,**)} where~\code{*} and~\code{**} are any declared or internal indices. Once it finds one of these monomials, it replaces it with the provided replacement subexpression \textit{using the objects matched by the wildcard}. Here, because the expression does \textit{not} contain~\code{P(A,B)*end} but \textit{does} contain~\code{P(N1_?,B)*end}, this monomial would be replaced by~\code{Dhat(N1_?)*I(B)*end}. Note that the wildcard symbol can also be applied to functions and tensors---for example,~\code{P?(A?,B?)} would match any two-index tensor object.
\item[14] This line applies the tractor identity $X_A \hd^A = \underline{w} = \frac{{\sf h}-d}{2}$. To do so, FORM finds all instances of~\code{X(*)*Dhat(*)} (where both~\code{*}s represent the \textit{same} index) in the active expression and replaces them with~\code{(1/2)*(h(0)-d)}.
\item[15]
This line replaces any occurence of~\code{h(*)*I(**)}
with~\code{I(**)*h(*)}. Here, because~\code{x?} is a wildcarded symbol,~\code{*} could be any polynomial in declared symbols. Also, since ~\code{A?} is a wildcarded index, FORM will match~\code{**} when this is any declared or internal index.
This  identification is the blueprint for an oft-needed  identity  because the operator ${\sf h} := d + 2 \underline{w}$ composed with a weight $w$ object $T$ obeys $h(x) \circ T = T \circ h(x+2w)$. In this case, the scale tractor has weight $0$, so ${\sf h}(x)$ passes through~$I$ unchanged---however, in the future, we will  specify how~${\sf h}(x)$ interacts with other objects of non-zero weights.
\item[16] The identification ~\code{h(x?)*end = end*(d+x);} detects any instance of the function~\code{h(*)} at the right-most end of a given expression and 
replaces it with~\code{d+*} for any polynomial combinations of symbols~\code{*}, being careful not to lose the placeholder~\code{end} in case it is needed later. 
This amounts to the identity  ${\sf h}(x) (1) = (d+2 \underline{w}(1)+x) = d+x$.
\end{enumerate}
\smallskip
\item Line 18 tells FORM to output the current expression to the command line, and the final statement~\code{.end}  terminates the program.
\end{itemize}


\section{Additional FORM Tips and Tricks}
 Here we provide a list of additional FORM 
 functionalities that are useful for our computation; see~\cite{THE MANUAL}
 for a more complete description.


\subsection*{Symmetric, Antisymmetric}
A function or tensor can be specified to be symmetric or antisymmetric when the  object name declaration is followed by~\code{(symmetric)} or~\code{(antisymmetric)}. This indicates  that the arguments of the declared object are either \textit{all} symmetric or \textit{all} antisymmetric. For example, declaring~\code{tensor P(symmetric)} ensures that, in the context of FORM's pattern-matching functionality,~\code{P(A,B) = P(B,A)}. Similarly, declaring~\code{tensor P(antisymmetric)} enforces that~\code{P(A,B)=-P(B,A)}. 


\subsection*{The Argument Field}
For identifying complicated function or tensor monomials, sometimes it is useful to be able to pattern match an arbitrary or unknown number of arguments; argument field wildcards enable this. This is implemented by \textit{preceeding} an argument of the appropriate type by~\code{?}.  When using an argument field wildcard, the symbol~\code{?} is included on both the left and right side of~\code{=}. For example, one might write~\code{id X(?A) = I(?A);}, which would match~\code{X(A)},~\code{X(A,B,C)}, \textit{and}~\code{X}, replacing them with~\code{I(A)},~\code{I(A,B,C)}, and~\code{I}, respectively (note that the argument field wildcard can match the empty set). Argument field wildcards and standard wildcards can both be applied but not simultaneously:~\code{X(?A,B?)} is allowed but~\code{X(?A?)} is not. Note that the pattern-matching functionality of~\code{id} is not compatible with argument field wildcards in (anti)symmetric objects.

\subsection*{PolyRatFun}
Given a single commuting function~\code{f}, upon declaring~\code{PolyRatFun f;}, FORM treats  \code{f(x,y)} as if it were the 
rational function $f(x,y) = x/y$, where~$x$ and~$y$ are polynomials in declared symbols. 
Moreover the coefficient of every monomial is expressed this way, so that~\code{3*X(A)} would become~\code{f(3,1)*X(A)}.
After this declaration, the function~\code{f} is restricted to having only two arguments.
This allows FORM to simplify rational functions, for example~\code{f(x,y)*f(a,b)}  automatically becomes~\code{f(a*x,b*y)}.

 
When a PolyRatFun depends only on one declared symbol, say~\code{x}, FORM  performs a series expansion to order~$n$  about $x = 0$ when the
statement~\code{PolyRatFun drat(expand,x,n);} is included. For example, declaring \code{PolyRatFun drat(expand,x,3);}
converts
~\code{f(1,1-x)} 
to~\code{f(1+x+x^2+x^3)}.



\subsection*{Sets}
A declared set is an ordered list of objects with the same type. Given a list of declared tensors~\code{ntensor T1,T2,T3,T4}, one might write~\code{Set xyz:T1,T2,T3}. Doing so associates to the ordered subset of tensors~\code{T1,T2,T3} the name~\code{xyz}. We can then restrict wildcard matches to elements of a set by following~\code{?} with the set name; for example,~\code{T1?xyz} only matches tensors~\code{T1},~\code{T2}, or~\code{T3} and \textit{not}~\code{T4}. This functionality can be further extended by associating two sets to one another. Given declared tensors~\code{ntensor T1,T2,T3,T4,U1,U2,U3,U4} and the set~\code{Set abc:U1,U2,U3}, by using two wildcards sequentially, one can specify that a tensor should be matched with elements of the first set and replaced by corresponding elements of the second set. So, given an expression~\code{T1 + T2 + T3 + T4}, the pattern-matching statement~\code{id T1?xyz?abc = T1;} would result in the expression~\code{U1 + U2 + U3 + T4}.

\subsection*{Repeat} The keyword~\code{repeat}
can appear paired with~\code{endrepeat}
surrounding a block of code,
 or directly preceeding an executable statement (like \code{repeat id xyz = abc;}). The basic functionality is that of a standard while-loop that executes until no active expressions change.
If a repeat statement is in danger of entering an infinite loop, FORM will terminate the program.

\subsection*{If}
The executable statement~\code{if (condition)} (paired with~\code{endif}) encloses a block of code that is executed conditionally. 
A useful condition is the~\code{occurs} argument, which takes as input a list of objects and returns~\code{1} when at least one of its arguments is present in the expression and returns~\code{0} otherwise. The resulting value can be compared with a numerical value to determine whether or not the condition is met. For example \code{if (occurs(x)=1) \ \    id y = 1;} would replace the  expression \code{y*x^2} by~\code{x^2}. 

\subsection*{Once}
The~\code{id} statement acts simultaneously on {\it all} matched monomials. By including the keyword~\code{once} as in~\code{id once xyz = abc}, FORM replaces only the first instance of the matched pattern in a given monomial with the replacement subexpression. This functionality is useful to avoid duplicate indices when new indices are introduced in a tensor calculation. For example, given an expression~\code{a*a*a}, the line~\code{id a = b;} results in the expression~\code{b*b*b}, while the line~\code{id once a = b;} would result in the expression~\code{b*a*a}. %to replace the the active 


\subsection*{Sort}
The~\code{.sort} command is one of a few types of module-ending statements. A \textit{module} is a block of statements.
 A FORM program is composed of modules, and a given module must contain statements in a specific order: declarations, specifications, definitions, executable statements, and finally output specifications. In general, a module can be ended by several module-ending statements, however~\code{.sort} is the most common---it executes all of the lines in the module and prepares the output for the next module. Another module-ending statement is~\code{.end}; it performs the function of~\code{.sort} but also terminates the program.



\subsection*{Hide}
The~\code{hide} specification statement takes all active expressions, stores them in a hidden auxiliary file, and removes them from the active expressions list. These expressions can be unhidden later  in the same program via the~\code{unhide} statement. This is useful when one wishes to either not  display a certain expression as final output or leave it unaffected by later computations. The command~\code{hide} typically appears between  a pair of~\code{.sort} statements. The~\code{hide} statement hides all active expressions by default, but by providing a comma-separated list after~\code{hide}, one can selectively hide expressions---and similarly, one can selectively unhide expressions. An example application of the hide command appears in the following FORM code snippet:

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
local expr1 = X;
id X = Y;
.sort;
hide;
.sort;

local expr2 = Y + expr1;
id Y = Z;
.sort;
unhide;
.sort;
print;
\end{lstlisting}
\end{tiny}
\end{minipage}

\noindent
Assuming everything was properly declared, the output of this FORM code is displayed below:

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
expr1 = Y
expr2 = 2*Z
\end{lstlisting}
\end{tiny}
\end{minipage}

\noindent
Because~\code{expr1} was hidden when~\code{id Y = Z;} was executed, that expression remains unchanged, whereas any~\code{Y} present in~\code{expr2} is replaced with~\code{Z}.

\subsection*{Bracket}
The~\code{bracket} statement is an output control specification that groups specified terms  when printing output. The statement takes arguments by a comma-separated list of symbols, functions, tensors, and/or sets and factors these objects out of the current expressions. This statement can be useful for bug-detection as well as result presentation.

\subsection*{Preprocessor Variables}
Before any of the statements are executed by FORM's compiler, the program is read by the preprocessor and certain preprocessor instructions are executed (such as editing the input stream to the FORM compiler). Each preprocessor instruction begins with the character~\code{#}. One such preprocessor instruction is the declaration and assignment of a \textit{preprocessor variable} by the instruction~\code{#define xyz "abc"}. This instruction indicates to the preprocessor that, every time the preprocessor encounters the character string~\code{'xyz'} after the initial declaration, it should replace that string with the string~\code{abc}. The replacement string can contain FORM symbols, rational numbers, or any combination of these.
More intricate preprocessor routines where FORM self-generates a substantial piece of code are also possible, see~\cite{}.


\subsection*{Procedures}
Using the~\code{procedure} preprocessor instruction, one can define what would be called a subroutine in other programming languages. In general, it does not matter where procedures are defined although it is often useful to define a procedure directly after the initial declarations are made. To define a procedure, one begins a block of code with the instruction~\code{#procedure xyz(args):} and ends the procedure with the instruction~\code{#endprocedure}. Note that the procedure created by these instructions is named~\code{xyz} and takes arguments~\code{args}. For the most part, the procedures used here will not take arguments and so will be initialized as~\code{procedure xyz():}. The instruction~\code{#call xyz()} calls a previously defined procedure, inserting the executable statement block where the procedure was called. Procedures can be called inside of other procedures. We provide an example below:

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#-
function A,B,C;

#procedure square()
id A = A*A;
id B = B*B;
id C = C*C;
#end procedure

local expr = A + B + C;
#call square()
print;
.end
\end{lstlisting}
\end{tiny}
\end{minipage}

\noindent
This code will output~\code{expr = A*A + B*B + C*C}.

\section{$\delta^{(2)}_{\rm R}$ FORM Computation}
The following is the FORM program used to prove Lemma 3.11. While the lemma  depends neither on the choice of nor that of the extension of $\hat{n}$ to $M$, it is useful for computational reasons to canonically extend the unit conormal to the conormal associated with a singular Yamabe scale $\sigma = [g; s]$. That is, we will assume that $I_{\sigma}|_{\Sigma} = N$ and that $I_{\sigma}^2 = 1 + \mathcal{O}(\sigma^d)$.  When working in the scale $g$ we denote by $n$ the extension of $\hat{n}$ that is then determined by $I_\sigma$. This has the property $n^2 = 1 - 2 \sigma \rho + \mathcal{O}(\sigma^d)$ where $\rho := -\tfrac{1}{d}(\Delta \sigma + J \sigma)$ satisfies $\rho|_{\Sigma} \eqSig -H$. We now explain how our code functions. 

%%%%%BEWARE
\newpage
\subsection{Declarations}
Below are the declaration statements in the program.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#-
symbol d, db, dim, w, x;
dimension dim;
autodeclare index a, b, c, e, [a], [b], [c], [e], A, B, E, Ap, Bp, [A], [B];
function sigma, h, [1/h], K, Jb, RhoNN, J, H, start, end, circ, top, dn, Lap, LapB, GenTenNN, nndnGenTen;
cfunction s, Hc, [1/d], k, j, jb, rhoNN, gentenNN, drat;

PolyRatFun drat; !\tikzmark{drat} \tikzmark{drat-bot}!

ntensor I, X, Dhat, Ten, Z, Y, GenTrac(symmetric);
ntensor GenTen(symmetric), dnGenTen(symmetric), ndnGenTen, ndnGenTenT, GenTenN, GenTenNT, GenTenT(symmetric), dbGenTenNN, dbGenTenNT, dbGenTenT,  [G_](symmetric), [Gb_](symmetric), n, [d^n^], IInc, IIO(symmetric), IIO2(symmetric), dbIIO, FNo, FO(symmetric), Weyl, Riemann, Rho(symmetric), RhoN, RhoNT, RhoT(symmetric), RhoB(symmetric), del, delt, delb, dbH, [del, del](antisymmetric);


ctensor xc, z, y, i, [g_](symmetric), [gb_](symmetric), nC, II(symmetric), IIo(symmetric), IIo2(symmetric), dbIIo, Fno(symmetric), Fo(symmetric), riemann, weyl, wnc(symmetric), rho(symmetric), rhoN, rhoNT, rhoT(symmetric), rhoB(symmetric), dbHc, [d^n^C], genten(symmetric), gentenT(symmetric), gentenN, gentenNT;

Set noncommF: sigma, K, Jb, RhoNN, J, H ; !\tikzmark{set-dec-top}!
Set commF:    s,     k, jb, rhoNN, j, Hc;

Set noncommT: X,  Z, Y, I, [G_], [Gb_], n,  IInc, IIO, dbIIO, FNo, FO, Riemann, Rho, RhoN, RhoNT, RhoT, RhoB, dbH,  [d^n^];
Set commT:    xc, z, y, i, [g_], [gb_], nC, II,   IIo, dbIIo, Fno, Fo, riemann, rho, rhoN, rhoNT, rhoT, rhoB, dbHc, [d^n^C]; !\tikzmark{set-dec-bot}!

Set hypT: [gb_],II,IIo,IIo2,wnc,dbIIo,Fno,Fo,rhoNT,rhoT,rhoB,dbHc; !\tikzmark{set-hypT} \tikzmark{set-hypT-bot}!
Set trfr: IIo,Fo,wnc; !\tikzmark{set-trfr} \tikzmark{set-trfr-bot}!

Set injectors: X,Y,Z;  !\tikzmark{set-injs} \tikzmark{set-injs-bot}!

#define dpp "d" !\tikzmark{pre-vars}!
#define wpp "w" !\tikzmark{pre-vars-bot}!
\end{lstlisting}
 \begin{tikzpicture}[overlay, remember picture]
    \drawBrace[0em]{drat}{drat-bot}{We  use \texttt{drat} to represent the rational function coefficients.} ;
    \drawBrace[7.9em]{set-dec-top}{set-dec-bot}{Sets associating non-commuting objects with commuting counterparts.};
    \drawBrace[3.4em]{set-hypT}{set-hypT-bot}{Tensors  along  $\Sigma$.};
    \drawBrace[0em]{set-trfr}{set-trfr-bot}{Hypersurface trace-free tensors.} ;
    \drawBrace[0em]{set-injs}{set-injs-bot}{Tractor injectors $X^A$, $Y^A$, and $Z^A_a$.} ;
    \drawBrace[0em]{pre-vars}{pre-vars-bot}{Preprocessor variables 
   for $d=\dim M$ and the weight $w$ of  $t_{ab}$,\\
        introduced for easy substitution.} ;
\end{tikzpicture}
\end{tiny}
\end{minipage}

Table~\ref{table:symbols} below summarizes which  tractor and Riemannian objects the symbols, functions, and tensors in our FORM code correspond to. Our index convention  is that capital indices are restricted to either tractor indices or argument field indices while lowercase indices are used only for Riemannian indices. Indices surrounded by square brackets are only used for free indices. Unspecified objects are placeholders. For the most part (with a few exceptions), commuting versions of a given object are the lowercase version of that object and/or the same object followed by the letter \texttt{c} (or \texttt{C}). 

\renewcommand{\arraystretch}{1.2}
\begin{table}[htbp]
\centering
%  \caption{Distribution of Number of Injured Non-Motorists by Injury Severity Level}
\begin{tabular}{"c|c"}
\thickhline%\toprule
\textbf{Symbol} & {\textbf{Object}}  \\
\thickhline%\midrule
\texttt{d} & $d$  \\\hline
\texttt{db} & $\bar{d}$ \\\hline
\texttt{dim} & $d+2$   \\\hline
\texttt{w} & $w$  \\\thickhline 
\thickhline%\toprule
\textbf{Function} & \textbf{Mathematical Object} \\
\thickhline
\texttt{sigma} & $\sigma$ \\\hline
\texttt{h(x)} & ${\sf h}+x$ \\\hline
\texttt{[1/h](x)} & $\tfrac{1}{{\sf h} + x}$ \\\hline
\texttt{K} & $K$ \\\hline
\texttt{Jb} & $\bar{J}$ \\\hline
\texttt{RhoNN} & $P_{nn}$ \\\hline
\texttt{J} & $J$ \\\hline
\texttt{H} & $H$ \\\hline
\texttt{circ} & $\circ$ \\\hline
\texttt{top} & $\top$ \\\hline
\texttt{dn} & $\nabla_n$ \\\hline
\texttt{Lap} & $\Delta$ \\\hline
\texttt{LapB} & $\bar{\Delta}$ \\\hline
\texttt{GenTenNN} & $t_{nn}$ \\\hline
\texttt{nndnGenTen} & $n^a n^b \nabla_n t_{ab}$ \\\thickhline 
    %\bottomrule
    \end{tabular}%
\qquad
\begin{tabular}{"c|c"}
\thickhline%\toprule
\textbf{Tensor} & {\textbf{Object}}  \\
\thickhline
\texttt{I(A)} & $I_A$ \\\hline
\texttt{X(A)} & $X_A$ \\\hline
\texttt{Dhat(A)} & $\hd_A$ \\\hline
\texttt{Z(A,a)} & $Z_A^a$ \\\hline
\texttt{Y(A)} & $Y_A$ \\\hline
\texttt{GenTrac(A,B)} & $q(t)_{AB}$ \\\hline
\texttt{GenTen(a,b)} & $t_{ab}$ \\\hline
\texttt{dnGenTen(a,b)} & $\nabla_n t_{ab}$ \\\hline
\texttt{ndnGenTen(a)} & $n^b \nabla_n t_{ab}$ \\\hline
\texttt{ndnGenTenT(a)} & $(n^b \nabla_n t_{ab})^\top$ \\\hline
\texttt{GenTenN(a)} & $n^b t_{ab}$ \\\hline
\texttt{GenTenNT(a)} & $(n^b t_{ab})^\top$ \\\hline
\texttt{GenTenT(a,b)} & $t_{ab}^\top$ \\\hline
\texttt{dbGenTenNN(a,...,e)} & $\bar{\nabla}_a \ldots \bar{\nabla}_e t_{nn}$ \\\hline
\texttt{dbGenTenNT(a,...,b,c)} & $\bar{\nabla}_a \ldots \bar{\nabla}_b (t_{nc})^\top$ \\\hline
\texttt{dbGenTenT(a,...,b,c,d)} & $\bar{\nabla}_a \ldots \bar{\nabla}_b t_{cd}^\top$ \\\hline
\texttt{[G\_](a,b)} & $g_{ab}$ \\\hline
\texttt{[Gb\_](a,b)} & $g_{ab} - n_a n_b$ \\\hline
\texttt{n(a)} & $n_a$ \\\hline
\texttt{[d\string^n\string^](a,...,b,c)} & $\nabla_a \ldots \nabla_b n_c$ \\\hline
\texttt{IInc(a,b)} & $\II_{ab}$ \\\hline
\texttt{IIO(a,b)} & $\IIo_{ab}$ \\\hline
\texttt{IIO2(a,b)} & $\IIo_a^c \IIo_{cb}$ \\\hline
\texttt{dbIIO(a,...,b,cd)} & $\bar{\nabla}_a \ldots \bar{\nabla}_b \IIo_{cd}$ \\\hline
\texttt{FNo(a,b)} & $F_{ab}$ \\\hline
\texttt{FO(a,b)} & $\Fo_{ab}$ \\\hline
\texttt{Weyl(a,b,c,d)} & $W_{abcd}$ \\\hline
\texttt{Riemann(a,b,c,d)} & $R_{abcd}$ \\\hline
\texttt{Rho(a,b)} & $P_{ab}$ \\\hline
\texttt{RhoN(a)} & $P_{na}$ \\\hline
\texttt{RhoNT(a)} & $P_{na}^\top$ \\\hline
\texttt{RhoT(a,b)} & $P_{ab}^\top$ \\\hline
\texttt{RhoB(a,b)} & $\bar{P}_{ab}$ \\\hline
\texttt{del(a)} & $\nabla_a$ \\\hline
\texttt{delt(a)} & $\nabla_a^\top$ \\\hline
\texttt{delb(a)} & $\bar{\nabla}_a$ \\\hline
\texttt{dbH(a,...,b)} & $\bar{\nabla}_a \ldots \bar{\nabla}_b H$ \\\hline
\texttt{[del,del](a,b)} & $\nabla_a \nabla_b - \nabla_b \nabla_a$ \\\thickhline 
    %\bottomrule
    \end{tabular}\\[4mm]
\caption{FORM symbols and their corresponding mathematical objects. Note that $P := \tfrac{1}{d-2} \left(\operatorname{Ric} - \tfrac{1}{2(d-1)} Sc^g\, g \right)$ and that $J := \operatorname{tr}P$.}
\label{table:symbols}
\end{table}%

\newpage

\subsection{Procedures}



The first procedure used in this program is~\code{#commuteWeights()}. It is designed to commute the operator ${\sf h}$ to the right in any given expression. To do so, note that the \textit{tensor} $t_{ab}$ has weight $w$ (which is denoted by~\code{'wpp'} in the FORM code), so $T := q(t)$ has weight $w-2$, denoted by~\code{'wpp'-2} in FORM. The executable statements in this procedure are in a~\code{repeat} block so that we can ensure every ${\sf h}$ is as far right as possible.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure commuteWeights()
repeat;
id h(x?)*Dhat(E?)=Dhat(E)*h(x-2); !\tikzmark{h-dhat}!
id [1/h](x?)*Dhat(E?)=Dhat(E)*[1/h](x-2); !\tikzmark{h-dhat-bot}!
id h(x?)*GenTrac(A?,B?) = GenTrac(A,B)*h(2*('wpp'-2)+x); !\tikzmark{h-T}!
id [1/h](x?)*GenTrac(A?,B?) = GenTrac(A,B)*[1/h](2*('wpp'-2)+x); !\tikzmark{h-T-bot}!

repeat;
id h(x?)*end = end*drat('dpp'+x,1); !\tikzmark{h1}!
id [1/h](x?)*end = end*drat(1,'dpp'+x); !\tikzmark{h1-bot}!
endrepeat;

endrepeat;
#endprocedure
\end{lstlisting}
 \begin{tikzpicture}[overlay, remember picture]
    \drawBrace[1.95em]{h-dhat}{h-dhat-bot}{$({\sf h} + x) \circ \hd^A = \hd^A \circ ({\sf h} + x - 2)$ and $\frac{1}{{\sf h} + x} \circ \hd^A = \hd^A \circ \frac{1}{{\sf h} x - 2}$. \\ $\phantom{a}$} ;
   \drawBrace[.22em]{h-T}{h-T-bot}{\hh \hspace{1.5mm}  $({\sf h} + x) \!\circ\! T_{AB} = T_{AB} \!\circ\! ({\sf h} + 2(w-2) + x)$\\ and $\frac{1}{{\sf h} + x} \circ T_{AB} = T_{AB} \circ \frac{1}{{\sf h} + 2(w-2) + x}$.} ;
    \drawBrace[0em]{h1}{h1-bot}{$({\sf h}+x) (1) = d+x$ and $\frac{1}{{\sf h} + x} (1)= \frac{1}{d+x}$.};
\end{tikzpicture}
\end{tiny}
\end{minipage}


\medskip

The next procedure to consider is the~\code{makeCommute()} procedure. As in the previous procedure, the executable statements in this procedure are in a~\code{repeat} block. This ensures that when this loop is complete every non-derivative object evaluated along $\Sigma$ is of the commuting type.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure makeCommute()
repeat;
id start*sigma?noncommF?commF = sigma*start;
id start*X?noncommT?commT(?A) = X(?A)*start;
id start*IIO?noncommT?commT(A?,B?) = IIO(A,B)*start;
endrepeat;
#endprocedure
\end{lstlisting}
\end{tiny}
\end{minipage}

This procedure uses the sets~\code{noncommF},~\code{commF},~\code{noncommT}, and~\code{commT} to relate non-derivative non-commuting objects that are evaluated along $\Sigma$ (which is detected in FORM by checking if that object is directly to the right of~\code{start}) to their commuting variants. In particular, line 3 matches all functions directly to the right of~\code{start} with the same argument structure as~\code{sigma} in the set~\code{noncommF} and replaces it with the corresponding element of the set~\code{commF}. Note that the elements of the set~\code{commF} are commuting so calculations amongst these objects require fewer lines of code. For example, to check that $X^A Y_A = 1$, one could either use non-commuting variables, in which case one would have to use~\code{id X(A?)*Y(A?) = 1} and~\code{id Y(A?)*X(A?) = 1} or one can use a single line of code:~\code{id xc(A?)*y(A?) = 1}. 

Similarly, in line 4, the same procedure is used to replace all tensor-type objects evaluated along $\Sigma$ with their commuting counterparts. To do so, we match the tensor structure of $\code{X(?A)}$; the argument field wildcard allows us to match \textit{any} tensor structure, so this line of code matches any (non-symmetric/non-antisymmetric) non-commuting tensor structure present in the set~\code{noncommT}. Note that the argument field wildcard is incompatible with symmetric or antisymmetric tensors, so a third line is necessary to do the same commuting replacement with symmetric tensors that are also in the set~\code{noncommT}. The object~\code{IIO} is a representative tensor of this type, and all of the symmetric tensors used here have two indices, so we use that structure for pattern matching.

\medskip

The next procedure to consider is the~\code{sigmaIdentities()} procedure. This  applies a series of (relatively) straightforward identities that are valid along the hypersurface $\Sigma$, some of which are consequences of the Gau\ss\ equation. Note that (with few exceptions) this procedure only deals with commuting objects, which can only appear when they are evaluated along $\Sigma$. 



\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure sigmaIdentities()
repeat;

id s = 0; !\tikzmark{s-t} \tikzmark{s-b}!

id xc(A?)*xc(A?) = 0; !\tikzmark{inj-t}!
id xc(A?)*z(A?,a?) = 0;
id xc(A?)*y(A?) = 1;
id y(A?)*y(A?) = 0;
id y(A?)*z(A?,a?) = 0;
id z(A?,a?)*z(A?,b?) = [g_](a,b); !\tikzmark{inj-b}!
id xc(A?)*i(A?) = 0; !\tikzmark{I-t}!
id y(A?)*i(A?) = -Hc;
id z(A?,a?)*i(A?) = nC(a);
id i(A?)*i(A?) = 1; 
id nC(A?)*nC(A?) = 1; !\tikzmark{I-b}!

id nC(a?)*dbHc?hypT(?A,a?,?B) = 0; !\tikzmark{n-hyp-t}!
id nC(a?)*IIo?hypT(a?,b?) = 0;
id nC(a?)*start*delt(a?) = 0; !\tikzmark{n-hyp-b}!

id IIo?trfr(a?,a?) = 0; !\tikzmark{trfr-t} \tikzmark{trfr-b}!

id [g_](a?,b?)*nC(a?) = nC(b); !\tikzmark{gn-t}!
id [g_](a?,b?)*n(b?) = n(a); !\tikzmark{gn-b}!

id [g_](a?,b?) = [gb_](a,b) + nC(a)*nC(b); !\tikzmark{fff-t}!
id [gb_](a?,b?)*rho(a?,b?) = j - rhoNN;
id [gb_](a?,b?)*weyl(a?,b?,c?,e?) = 0;
id [gb_](a?,b?)*weyl(?A,b?,?B) = weyl(?A,a,?B) - nC(a)*nC(b)*weyl(?A,b,?B);!\tikzmark{fff-b}!

id [gb_](a?,a?) = drat('dpp'-1,1); !\tikzmark{d-1-t} \tikzmark{d-1-b}!
id [gb_](a?,b?)*dbHc?hypT(?A,b?,?B) = dbHc(?A,a,?B); !\tikzmark{induced-t}!
id [gb_](a?,b?)*IIo?hypT(b?,c?) = IIo(a,c);
id [gb_](a?,b?)*start*delt(a?) = start*delt(b);
id [gb_](a?,b?)*start*delb(a?) = start*delb(b); !\tikzmark{induced-b}!

id rhoB(a?,a?) = jb; !\tikzmark{tr-t}!
id rho(a?,a?) = j;
id rhoT(a?,a?) = j - rhoNN;
id IIo2(a?,a?) = k;
id weyl(?A,a?,?B,a?,?C) = 0; !\tikzmark{tr-b}!

id weyl(a?,b?,?A)*nC(a?)*nC(b?) = 0; !\tikzmark{w-sym-t}!
id weyl(?A,a?,b?)*nC(a?)*nC(b?) = 0; !\tikzmark{w-sym-b}!

id [d^n^C](a?,b?) = II(a,b) + Hc*nC(a)*nC(b); !\tikzmark{dn-t} \tikzmark{dn-b}!
id II(a?,b?) = IIo(a,b) + Hc*[gb_](a,b); !\tikzmark{II-t} \tikzmark{II-b}!
id IIo(a?,b?)*IIo(b?,c?) = IIo2(a,c); !\tikzmark{IIo2-t} \tikzmark{IIo2-b}!
id weyl(a?,b?,c?,e?)*nC(a?)*nC(e?)  = IIo(b,a)*IIo(a,c) -!\tikzmark{fialkow-t}! (1/2)*[gb_](b,c)*drat(1,'dpp'-2)*k - drat('dpp'-3,1)*Fno(b,c);
id Fno(a?,b?) = Fo(a,b) + (1/2)*drat(1,'dpp'-1)*drat(1,'dpp'-2)*k*[gb_](a,b);
id rhoT(a?,b?) = Fno(a,b) + rhoB(a,b) - Hc*IIo(a,b) - (1/2)*([g_](a,b) - nC(a)*nC(b))*Hc^2; !\tikzmark{fialkow-b}!
id dbIIo(?A,b?,b?) = 0; !\tikzmark{dbIIo-trfr-t} \tikzmark{dbIIo-trfr-b}!
id dbIIo(a?,b?,a?) = dbIIo(b); !\tikzmark{divIIo-t}!
id dbIIo(a?,a?,b?) = dbIIo(b); !\tikzmark{divIIo-b}!

id rho(a?,b?) = rhoT(a,b) + nC(a)*rhoN(b) + nC(b)*rhoN(a) !\tikzmark{rhoT-t}!- nC(a)*nC(b)*rhoNN;
id rhoN(a?) = rhoNT(a) + nC(a)*rhoNN; !\tikzmark{rhoT-b}!
id j = rhoNN - ( - jb + drat('dpp'-1,1)*(1/2)*Hc^2 -!\tikzmark{te-t}! (1/2)*drat(1,'dpp'-2)*k); !\tikzmark{te-b}!
id once rhoNT(a?) = drat(1,'dpp'-2)*dbIIo(b,b,a) - dbHc(a); !\tikzmark{rhoNT-t}!
sum b; !\tikzmark{rhoNT-b}!

endrepeat;
#endprocedure
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace[0em]{s-t}{s-b}{$\sigma|_{\Sigma} =  0$.};
\drawBrace[0em]{inj-t}{inj-b}{Because $h_{AB} = Z_A^a Z_B^b g_{ab} + X_A Y_B + X_B Y_A$.};
\drawBrace[2em]{I-t}{I-b}{Consequence of $I|_{\Sigma} = N = Z^a \hat{n}_a - H X$ and $I^2|_{\Sigma} = 1$.};
\drawBrace[0em]{n-hyp-t}{n-hyp-b}{By definition $N^* \Sigma \perp T^* \Sigma$.};
\drawBrace[0em]{trfr-t}{trfr-b}{$\IIo_a^a = \Fo_a^a = W_{\hat n a}{}^a{}_{\hat n} = 0$};
\drawBrace[0em]{gn-t}{gn-b}{The ambient metric $g_{ab}$ commutes with every\\ object and relabls the index of $n$.};
\drawBrace[0em]{fff-t}{fff-b}{
%The ambient metric can be written in terms of the first fundamental form $\bar{g}$: 
$g = \bar{g} + n \odot n$.}
\drawBrace{d-1-t}{d-1-b}{$I^a_a=d-1$
%The trace of the first fundamental form is the dimension of the hypersurface, $d-1$.
}
\drawBrace{induced-t}{induced-b}{The first fundamental\\ form gives the
  induced\\ metric.}
\drawBrace{tr-t}{tr-b}{Evaluate traces of $\bar{P}$, $P$, $P^\top$, $\IIo^2$, and $W$.}
\drawBrace{w-sym-t}{w-sym-b}{Apply symmetry of the Weyl tensor.}
\drawBrace{dn-t}{dn-b}{Applies \cite[Equation (3.4)]{Will2}.}
\drawBrace{II-t}{II-b}{Expresses $\II$ as $\IIo$.}
\drawBrace{IIo2-t}{IIo2-b}{Definition of \texttt{IIo2}.}
\drawBrace[8.9em]{fialkow-t}{fialkow-b}{Apply~\cite[Equation (2.7)]{Will1}.}
\drawBrace{dbIIo-trfr-t}{dbIIo-trfr-b}{Note that $\bn_a \IIo^b_b = 0$.}
\drawBrace{divIIo-t}{divIIo-b}{Definition of \texttt{dbIIo(b)}.}
\drawBrace{rhoT-t}{rhoT-b}{$P$ in terms of \\ hypersurface\\ tensors.}
\drawBrace{te-t}{te-b}{Theorema egregium,\\ see \cite[Equation (2.12)]{Will1}.}
\drawBrace[7.3em]{rhoNT-t}{rhoNT-b}{Traced Codazzi-Mainardi\\ equation~\cite[Equation (2.8)]{Will1}.\\ \texttt{once} and \texttt{sum} avoids repeated\\ indices.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\medskip

The next procedure~\code{commuteThingsLeft()} moves non-derivative objects to the left of tangential Levi-Civita connections $\nabla^\top$ in a given expression. As above, this procedure includes a~\code{repeat} block. This procedure also calls the two previous procedures for simplification which  speeds computations by preventing a combinatorial explosion of symbols. Note that this procedure should only be called when tangential Levi-Civita connections are evaluated along $\Sigma$.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure commuteThingsLeft()
repeat;
id delt(a?)*n(b?) = IInc(a,b) + n(b)*delt(a); !\tikzmark{II-def-t} \tikzmark{II-def-b}!
id IInc(a?,b?) = IIO(a,b) + H*([g_](a,b) - n(a)*n(b)); !\tikzmark{II-t} \tikzmark{II-b}!

id delt(a?)*H = dbH(a) + H*delt(a); !\tikzmark{GF-t}!
id delt(a?)*[Gb_](b?,c?) = [Gb_](b,c)*delt(a) - n(b)*IInc(a,c) - n(c)*IInc(a,b);
id once delt(a?)*IIO(b?,c?) = dbIIO(a,b,c) - n(b)*IInc(a,e)*IIO(e,c) - n(c)*IInc(a,e)*IIO(b,e) + IIO(b,c)*delt(a);
sum e; !\tikzmark{GF-b}!

#call makeCommute() !\tikzmark{call-t}!
#call sigmaIdentities() !\tikzmark{call-b}!
endrepeat;
#endprocedure
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace{II-def-t}{II-def-b}{Applies the definition of $\II$.}
\drawBrace[0em]{II-t}{II-b}{Expresses $\II$ as $\IIo$.};
\drawBrace[20em]{GF-t}{GF-b}{Applies the Gau\ss\ formula, \\ see~\cite[Equation (2.5)]{Will1}, and \\  the Leibniz rule for $\nabla^\top\!$. \\ \texttt{once} and \texttt{sum} avoids  repeated \\ indices.}
\drawBrace{call-t}{call-b}{Calls prevous procedures to simplify the result after each\\ application of the Gau\ss\ formula.}
\end{tikzpicture}
\end{tiny}
\end{minipage}


\medskip

The next procedure,~\code{commuteThingsLeftB()}, is similar to the above procedure, except it handles only the Levi-Civita connection of the hypersurface. Again, the procedure includes a~\code{repeat} block and two procedure calls, and it should only be called when the hypersurface Levi-Civita connections are evaluated along $\Sigma$.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure commuteThingsLeftB()
repeat;
id delb(a?)*[Gb_](b?,c?) = [Gb_](b,c)*delb(a); !\tikzmark{leib-t}!
id delb(a?)*IIO(b?,c?) = dbIIO(a,b,c) + IIO(b,c)*delb(a);
id delb(a?)*H = dbH(a) + H*delb(a); !\tikzmark{leib-b}!

#call makeCommute() !\tikzmark{call-t}!
#call sigmaIdentities() !\tikzmark{call-b}!
endrepeat;
#endprocedure
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace[6em]{leib-t}{leib-b}{Leibniz property.}
\drawBrace{call-t}{call-b}{Calls previous procedures.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\medskip

The final procedure~\code{dXYZ()} handles the tractor connections acting on  injectors.  Again, the procedure includes a~\code{repeat} block.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure dXYZ():
repeat;
id once del(b?)*Y(A?) = Z(A,a)*Rho(a,b) + Y(A)*del(b); !\tikzmark{annotation-start}!
sum a;
id del(b?)*Z(A?,a?) = -X(A)*Rho(a,b)-Y(A)*[g_](a,b) + Z(A,a)*del(b);
id del(b?)*X(A?) = Z(A,b) + X(A)*del(b); !\tikzmark{annotation-stop}!
endrepeat;
#endprocedure
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
    \drawBrace[10em]{annotation-start}{annotation-stop}{Applies Equation (2.1) of \\companion article.};
\end{tikzpicture}
\end{tiny}
\end{minipage}


\bigskip

\noindent
We can now proceed to the general body of the program. 



\subsection{Tractor Computation}
We begin by expressing the tractor expression $N^A N^B \hd_B D_A q(t)$ in terms of the injectors $X$, $Y$, and $Z$ and Riemannian objects using the injector representation of the Thomas-$D$  and  insertion operators. The final calculation in this module applies the tractor connection to the injectors. Finally, we hide this expression to declutter the output.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
local [delta2-q(T)] =!\tikzmark{ID2T-t}! start*I(Ap)*I(Bp)*Dhat(Ap)*Dhat(Bp)*h(-2)*GenTrac([A],[B])*end; 
sum Ap,Bp;
.sort; !\tikzmark{ID2T-b}!

id once I(A?)*I(B?)*Dhat(A?) =!\tikzmark{ID-t}! I(B)*(n(a)*del(a)-H*(1/2)*(h(0)-drat('dpp',1))); 
sum a;
#call commuteWeights() !\tikzmark{ID-b}!

id once Dhat(A?) = (Y(A)*(1/2)*(h(0)-drat('dpp',1)) + Z(A,a)*del(a) -!\tikzmark{D-inj-t}! X(A)*(del(a)*del(a) + J*(1/2)*(h(0)-drat('dpp',1)))*[1/h](-2)); 
sum a;
#call commuteWeights() 
#call makeCommute()
#call sigmaIdentities()
.sort;  !\tikzmark{D-inj-b}!

id once GenTrac(A?,B?) = Z(A,a)*Z(B,b)*GenTen(a,b) -!\tikzmark{T-qt-t}! Z(A,a)*X(B)*drat(1,'dpp'+'wpp'-2)*del(b)*GenTen(a,b) - Z(B,a)*X(A)*drat(1,'dpp'+'wpp'-2)*del(b)*GenTen(a,b) + X(A)*X(B)*drat(1,'dpp'+'wpp'-2)*drat(1,'dpp'+'wpp'-2-1)* (del(a)*del(b)*GenTen(a,b) + drat('dpp'+'wpp'-2,1)*Rho(a,b)*GenTen(a,b));
sum a,b; !\tikzmark{T-qt-b}!

repeat; !\tikzmark{dXYZ-t}!
id J*X?injectors(?A) = X(?A)*J;
id Rho(a?,b?)*X?injectors(?A) = X(?A)*Rho(a,b);

#call dXYZ()
#call makeCommute()
#call sigmaIdentities()
endrepeat; !\tikzmark{dXYZ-b}!

.sort; !\tikzmark{hide1-t}!
hide;
.sort; !\tikzmark{hide1-b}!
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace[28em]{ID2T-t}{ID2T-b}{Locally declare\\ $T_{AB} := N^C N^D \hd_D D_C q(t_{ab})$.\\ Indices \texttt{[A]}, \texttt{[B]} are open. \\
Also  $\hd_A \circ ({\sf h}-2) = D_A$ and\\ $I|_{\Sigma} = N$.}
\drawBrace[12em]{ID-t}{ID-b}{$I^A I^B \hd_A|_{\Sigma} = I^B \delta_{\rm R}$,  \\note   $\frac12 [({\sf h}\! +\! 0) \!- \!d] = \underline{w}$.} Shifts the weight-like operator right.
\drawBrace[3em]{D-inj-t}{D-inj-b}{Write $\hd$ in terms of injectors \\ $X$, $Z$, $Y$ and simplify. \\ Frequent \texttt{.sort}'s\\ improve computational\\ performance.}
\drawBrace[11.8em]{T-qt-t}{T-qt-b}{Express the  tractor $q(t)$\\ in terms of $t_{ab}$ and injectors;\\ see Lemma (2.8) in the article.\\In this program,\texttt{GenTen(a,b)}\\ corresponds to the tensor $t_{ab}$.}
\drawBrace[18.2em]{dXYZ-t}{dXYZ-b}{ Procedure \texttt{dXYZ()\!} moves  injectors\\ left of connections where they \\are evaluated along $\Sigma$.  This\\ introduces curvatures $P$ and $J$,\\ so we move the injectors left of\\ those curvatures as well.}
\drawBrace[-1em]{hide1-t}{hide1-b}{The tractor $\delta^{(2)}_{\rm R} \!q(t)$ is now written in terms of injectors and Riemannian tensors \\ along $\Sigma$ 
We next evaluate tractor components in terms of Riemannian objects,\\ so this result  requires no further manipulation   and we execute  \texttt{hide}.
}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\subsection{Riemannian Calculation of Components}
To compute the components of the tractor~$\delta^{(2)}_{\rm R}$ required  in the proof of Lemma 3.11, we contract it  with injectors. The resulting Riemannian objects must then be manipulated so that they are expressed in terms of a combination of hypersurface derivatives and normal derivatives of the tensor $t$. We can shorten  the computation by evaluating along $\Sigma$ as frequently as possible.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
local [T++] = xc([A])*xc([B])*[delta2-q(T)]; !\tikzmark{dec2-t}!
local [T+-] = xc([A])*y([B])*[delta2-q(T)];
local [Tnn] = nC(a)*nC(b)*z([A],a)*z([B],b)*[delta2-q(T)];
local [T+c] = xc([A])*z([B],[c])*[delta2-q(T)];
local [Tab] = z([A],[c])*z([B],[e])*[delta2-q(T)];
sum [A],[B],a,b; !\tikzmark{dec2-b}!

#call sigmaIdentities()
.sort;

id nC(a?)*start*del(a?) = start*dn; !\tikzmark{dn1-t}!
id nC(a?)*start*dn*del(a?) = start*(Lap - delt(a)*del(a));
id [gb_](a?,b?)*start*del(a?) = start*delt(b); !\tikzmark{dn1-b}!

repeat; !\tikzmark{del-dn-t}!
id start*del(a?) = start*(delt(a) + n(a)*dn);
id start*delt(a?)*del(b?) = start*delt(a)*(delt(b) + n(b)*dn);
id delt(a?)*n(b?) = IInc(a,b) + n(b)*delt(a);
id once start*Lap = start*delt(a)*delt(a) + nC(a)*nC(b)*start*del(a)*del(b) + drat('dpp'-1,1)*Hc*start*dn;
sum a,b;

id start*dn*del(a?) = nC(b)*start*del(a)*del(b) + nC(b)*start*[del,del](b,a);
sum b;
id nC(a?)*start*del(b?)*del(a?) = start*del(b)*dn - [d^n^C](a,b)*start*del(a);

#call makeCommute()
#call sigmaIdentities()
endrepeat; !\tikzmark{del-dn-b}!

id once [del,del](a?,b?)*GenTen(c?,e?)*end =!\tikzmark{riemann-t}! (Riemann(a,b,c,ap)*GenTen(ap,e) + Riemann(a,b,e,ap)*GenTen(c,ap))*end;
sum ap;
#call makeCommute()
id riemann(a?,b?,c?,e?) = weyl(a,b,c,e) + [g_](a,c)*rho(b,e) - [g_](b,c)*rho(a,e) - [g_](a,e)*rho(b,c) + [g_](b,e)*rho(a,c);
#call sigmaIdentities() !\tikzmark{riemann-b}!
.sort;
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace[15.5em]{dec2-t}{dec2-b}{Local expressions for components\\ of $T:= N^A N^B \hd_B D_Bq(t)$ (see\\ proof of Lemma 3.11). Here, \texttt{[T++]}, \\ \texttt{[T+-]}, \texttt{[Tnn]},
\texttt{[T+c]},
 \texttt{[Tab]} \\
correspond to $T^{++}$, $T^{+-}$,   $T_{\hat n \hat n}$,\\ $T^+_c$, and  $T_{cd}$, rspectively.}
\drawBrace[14.3em]{dn1-t}{dn1-b}{Use definition of $\nabla_n$, $\nabla^\top$, $\bar{g}$\\ to split ambient Levi-Civita\\ connection into tangential\\ and normal parts.}
\drawBrace[33.1em]{del-dn-t}{del-dn-b}{ \texttt{repeat} block to  ensure  all\\  ambient Levi-Civita\! connections\\ are decomposed  into  tangential\\ and\! normal Levi-Civita\! connections\\ using  
the identity $\nabla=\nabla^\top + n \nabla_n$\\  for the left-most $\code{del}$. 
When $\nabla_n$\\ appears to the right of $\nabla$,\\ swap their order and  repeat.\\ 
At the end of this code block,\\ possible derivative operators are\\ \code{dn*dn},~\code{delt(a?)*dn},\\\code{delt(a?)*delt(b?)},\code{delt(a?)},\\ or~\code{dn}.}
\drawBrace[16.1em]{riemann-t}{riemann-b}{Commutators\! are\! written in terms\\ of curvature tensors.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

%\noindent
The above code snippet is the first time~\code{delt} is introduced. Because the procedures\linebreak  \code{commuteThingsLeft()}~and \code{commuteThingsLeftB()} apply identities that are only valid along $\Sigma$, we must be careful that~\code{delt}'s and~\code{delb}'s are only ever introduced in the program when we know that they are not to the right of~\code{del}'s or~\code{dn}'s. This is achieved  by only ever introducing~\code{delt}s when they are either preceded by a~\code{start} or another~\code{delt} (and similarly,~\code{delb}); see for example line~12 and the entirety of the repeat block in lines~15-28 in the above code.

\medskip

In the next chunk of code, we replace tensor structures with the corresponding named objects in Table~\ref{table:symbols}. We also apply the procedure~\code{makeThingsCommute()}, which is safe by construction---\code{delt} has been intentionally only introduced when it is preceeded either by~\code{start} or by another~\code{delt}. Then, because the lemma involves projecting these tensor structures to the hypersurface, we simplify the computation early by eliminating terms valued in $N \Sigma$. 

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
id nC(a?)*start*delt(b?)*dn*GenTen(a?,c?)*end =!\tikzmark{n-dn-t}! start*delt(b)*ndnGenTen(c)*end - II(a,b)*start*dn*GenTen(a,c)*end;  !\tikzmark{n-dn-b}!
id nC(a?)*start*dn*GenTen(a?,b?)*end = start*ndnGenTen(b)*end; !\tikzmark{def1-t}!
id nC(a?)*start*GenTen(a?,b?) = start*GenTenN(b);
id nC(a?)*start*GenTenN(a?) = start*GenTenNN;
id nC(a?)*start*ndnGenTen(a?) = start*nndnGenTen; !\tikzmark{def1-b}!

id [gb_](a?,b?)*start*GenTenN(b?) = start*GenTenNT(a); !\tikzmark{gb1-t}!
id [gb_](a?,b?)*start*ndnGenTen(b?) = start*ndnGenTenT(a); !\tikzmark{gb1-b}!

id start*GenTen(a?,b?) = start*(GenTenT(a,b) + n(a)*GenTenNT(b) +!\tikzmark{tang1-t}! n(b)*GenTenNT(a) + n(a)*n(b)*GenTenNN);
id delt(c?)*GenTen(a?,b?) = delt(c)*(GenTenT(a,b) + n(a)*GenTenNT(b) + n(b)*GenTenNT(a) + n(a)*n(b)*GenTenNN);
id start*GenTenN(a?) = start*(GenTenNT(a) + nC(a)*GenTenNN);
id delt(a?)*ndnGenTen(b?) = delt(a)*(ndnGenTenT(b) + n(b)*nndnGenTen); !\tikzmark{tang1-b}!

#call commuteThingsLeft() !\tikzmark{comm-dt-1-t} \tikzmark{comm-dt-1-b}!

id nC([c]) = 0;!\tikzmark{no-n-t}!
id nC([e]) = 0;!\tikzmark{no-n-b}!

id once start*nndnGenTen*end = -[gb_](a,b)*start*dn*GenTen(a,b)*end; !\tikzmark{g-gb-t} \tikzmark{g-gb-b}!
sum a,b;
id start*dn*GenTen(a?,b?)*end = start*dnGenTen(a,b)*end;

id nC(a?)*nC(c?)*weyl(a?,b?,c?,e?) = -nC(a)*nC(c)*weyl(a,b,e,c); !\tikzmark{w-sym-t} \tikzmark{w-sym-b}!


repeat; !\tikzmark{kill-n-t}!
id nC(a?)*start*delt(b?)*delt(a?) = -II(a,b)*start*delt(a);
id nC(a?)*start*delt(b?)*GenTenT(a?,c?) = -II(a,b)*start*GenTenT(a,c);

id nC(a?)*start*delt(b?)*delt(c?)*GenTenT(a?,e?) = start*(delt(b)*n(a) - IInc(a,b))*delt(c)*GenTenT(a,e);
id nC(a?)*start*delt(b?)*delt(c?)*GenTenNT(a?) = start*(delt(b)*n(a) - IInc(a,b))*delt(c)*GenTenNT(a);

id n(a?)*delt(b?) = -IInc(a,b) + delt(b)*n(a);
id n(a?)*GenTenT(a?,b?) = 0;
id n(a?)*GenTenNT(a?) = 0;

#call commuteThingsLeft()
endrepeat; !\tikzmark{kill-n-b}!


.sort;
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace[.8 em]{n-dn-t}{n-dn-b}{Push $n^a$ past \texttt{delt} when it\\  contracts on $\nabla_n t_{an}$.}
\drawBrace[0  em]{def1-t}{def1-b}{Table~\ref{table:symbols}\\ definitions.}
\drawBrace[8.1 em]{gb1-t}{gb1-b}{1st\!  fundamental\! form\! contraction\\ projects to  tangential parts.}
\drawBrace[1.9em]{tang1-t}{tang1-b}{Decompose tensors along $\Sigma$\\ according to  $TM|_{\Sigma} \!\cong\! T \Sigma\! \otimes \! N \Sigma$.}
\drawBrace{comm-dt-1-t}{comm-dt-1-b}{\texttt{delt} only appears along $\Sigma$, so  push \texttt{delt}'s right.}
\drawBrace{no-n-t}{no-n-b}{These tensors components will be projected to $\Sigma$,  so simplify\\ early by eliminating tensors containing $n$ with free indices. This\\ contracts tensors with the 1st fundamental form as  in the proof.}
\drawBrace[2.5 em]{g-gb-t}{g-gb-b}{Apply identities $n^a n^b \nabla_n t_{ab} = \nabla_n t_a^b - \bar{g}^{ab} \nabla_n t_{ab}$ and $t_a^a = 0$.}
\drawBrace[4.6em]{w-sym-t}{w-sym-b}{Weyl tensor symmetries.}
\drawBrace[33.2em]{kill-n-t}{kill-n-b}{Commute $n$ past $\nabla^\top$ when\\ contraction\! of $n$\! onto\! the object\\ $\nabla^\top$ acts on vanishes.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\medskip


Next, we apply the Gau\ss\ formula to tangential Levi-Civita connections acting on projections of $t_{ab}$ and then simplify. Then, we use the first fundamental form to further simplify hypersurface tensors. This computation complete the computation of the  required components. 


\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
repeat; !\tikzmark{gf-t}!
id delt(a?)*GenTenNN*end = dbGenTenNN(a)*end;
id once delt(a?)*GenTenNT(b?)*end = (dbGenTenNT(a,b) - n(b)*IInc(a,e)*GenTenNT(e))*end;
sum e;
id once delt(a?)*dbGenTenNN(b?)*end = (dbGenTenNN(a,b) - n(b)*IInc(a,e)*dbGenTenNN(e))*end;
sum e;
id once delt(a?)*ndnGenTenT(b?)*end = (delb(a)*ndnGenTenT(b) - n(b)*IInc(a,e)*ndnGenTenT(e))*end;
sum e;
id once delt(a?)*GenTenT(b?,c?)*end = (dbGenTenT(a,b,c) - n(b)*IInc(a,e)*GenTenT(e,c) - n(c)*IInc(a,e)*GenTenT(b,e))*end;
sum e;
id once delt(a?)*dbGenTenT(b?,c?,ap?)*end = (dbGenTenT(a,b,c,ap) - n(b)*IInc(a,e)*dbGenTenT(e,c,ap) - n(c)*IInc(a,e)*dbGenTenT(b,e,ap) - n(ap)*IInc(a,e)*dbGenTenT(b,c,e))*end;
sum e;

id nC(a?)*start*dbGenTenT(?A,a?,?B) = 0;
#call commuteThingsLeft()
endrepeat; !\tikzmark{gf-b}!

id nC(a?)*start*GenTenNT(a?) = 0;
id nC(a?)*start*GenTenT(a?,b?) = 0;

repeat;
id [gb_](a?,b?)*start*GenTenNT(a?) = start*GenTenNT(b);
id [gb_](a?,b?)*start*dbGenTenNT(?A,b?,?B) = start*dbGenTenNT(?A,a,?B);
id [gb_](a?,b?)*start*GenTenT(b?,c?) = start*GenTenT(a,c);
id [gb_](a?,b?)*start*dbGenTenT(?A,b?,?B) = start*dbGenTenT(?A,a,?B);
id [gb_](a?,b?)*start*delb(c?)*ndnGenTenT(b?) = start*delb(c)*ndnGenTenT(a);
endrepeat;

repeat;
id Hc?commF?noncommF*start = start*Hc;
id dbHc?commT?noncommT(?A)*start = start*dbHc(?A);
id IIo?commT?noncommT(a?,b?)*start = start*IIo(a,b);
endrepeat;

id start = 1;
id end = 1;

.sort;
hide;
.sort;
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\end{tikzpicture}
\end{tiny}
\end{minipage}
In the above  code, we apply the Gau\ss\ formula $\nabla^\top_a = \bar{\nabla}_a - (n \otimes \II_a)^\sharp$ to the projected components of $t_{ab}$ (and its derivative) as well as any terms that arise as a result of this application (see line 15). Then, because all of the projected components of $t_{ab}$ and their hypersurface derivatives are hypersurface tensors, contraction with the conormal yields zero; this is   implemented in lines 14 and 18-19. Further, these tensors can be contracted with the first fundamental form to change their indices; this is implemented between lines 21 and 27.

Finally, we  prepare these components for further calculation. As in the proof of the lemma, various operations must be performed on these components---in particular, hypersurface gradients must be evaluated on some of them---for this we  reexpress the computed components in terms of textit{non-commuting} objects. Lines 29-33 effectively undo the~\code{makeCommute()} procedure. We eliminate the~\code{start} and~\code{end} placeholders; they will anyway be reintroduced in the next module. Finally we hide these components to prevent output clutter.

\subsection{Assembling the Final Operator}
Rather than assemble these components and simplify by hand, FORM can easily handle the required manipulations. Given that we have just computed $T^{++}$, $T^{+-}$, $T_{\hat n \hat n}$, $\bar{g}^c_b T^+_c$, and $\bar{g}^c_a \bar{g}^d_b T_{cd}$, we can plug these into
\begin{align*}
 (\bar{q}^* \circ \bar{r} \circ \otop)(T)_{ab} 
=& 
 \tfrac{1}{(w-3)(w-4)} \bar{\nabla}_{(a} \bar{\nabla}_{b)\circ} \mathring{\bar{T}}^{++} 
 - \tfrac{2}{w-4} \bar{\nabla}^{}_{(a}  \mathring{\bar{T}}^{+}_{b) \circ}
- \tfrac{1}{w-3} \bar{P}_{(ab)\circ}  \mathring{\bar{T}}^{++} 
+ \mathring{\bar{T}}_{(ab)\circ} \,,
\end{align*}
where
\begin{align*}
\mathring{\bar{T}}^{++} &\eqSig T^{++} \, ,\\
\mathring{\bar{T}}^{+}_{b} &\eqSig \bar{g}^{c}_{b} T^{+}_{c}\, , \\
\mathring{\bar{T}}_{(ab)\circ} &\eqSig \bar{g}^{c}_a \bar{g}^{d}_b T_{cd} + \tfrac{1}{d-1}
\bar{g}_{ab} (2 T^{+-} + T_{\hat n \hat n} )\,.
\end{align*}
Note that because $T := N^C N^D \hd_D D_C q(t)$, we have that $\underline{w}\hh  T = (w-4) T$, where $\underline{w} t_{ab} = w t_{ab}$. Then, all the FORM code needs to do is to apply the Leibniz property to the hypersurface Levi-Civita connection, do some minor simplification, and reexpress all of the tensor structures and trace-free projected tensors in terms of the  $\otop$ operation.  This is handled in the following two segments of code.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
local [delta2-T] = !\tikzmark{op-t} \tikzmark{op-b}!
  start*( 
  drat(1,('wpp'-4)*(('wpp'-4)+1))*( !\tikzmark{t1-t} \tikzmark{t1-b}! 
    delb([a])*delb([b]) -!\tikzmark{t2-t}! drat(1,('dpp')-1)*[gb_]([a],[b])*delb(a)*delb(a))*[T++] !\tikzmark{t2-b}!
  - drat(1,('wpp'-4))*( !\tikzmark{t3-t} \tikzmark{t3-b}! 
    delb([a])*[gb_]([b],[c]) + delb([b])*[gb_]([a],[c]) -!\tikzmark{t4-t}! 2*drat(1,('dpp')-1)*[gb_]([a],[b])*delb([c]))*[T+c] !\tikzmark{t4-b}! 
  - drat(1,('wpp'-4)+1)*( !\tikzmark{t5-t} \tikzmark{t5-b}! 
    rhoB([a],[b])  - drat(1,('dpp')-1)*jb*[gb_]([a],[b]))*[T++] !\tikzmark{t6-t} \tikzmark{t6-b}! 
  + [gb_]([a],[c])*[gb_]([b],[e])*[Tab] !\tikzmark{t7-t} !
  + drat(1,('dpp')-1)*[gb_]([a],[b])*(2*[T+-] + [Tnn]) !\tikzmark{t7-b}! 
  )*end;
sum a,[c],[e]; !\tikzmark{t8-t} \tikzmark{t8-b}!

#call makeCommute()
#call sigmaIdentities()
#call commuteThingsLeftB()

repeat; !\tikzmark{gb-T-t}!
id [gb_](a?,b?)*start*GenTenNT(a?) = start*GenTenNT(b);
id [gb_](a?,b?)*start*dbGenTenNT(?A,b?,?B) = start*dbGenTenNT(?A,a,?B);
id [gb_](a?,b?)*start*GenTenT(b?,c?) = start*GenTenT(a,c);
id [gb_](a?,b?)*start*dbGenTenT(?A,b?,?B) = start*dbGenTenT(?A,a,?B);
id [gb_](a?,b?)*start*delb(c?)*ndnGenTenT(b?) = start*delb(c)*ndnGenTenT(a);
id [gb_](a?,b?)*start*delb(c?)*GenTenNT(b?) = start*delb(c)*GenTenNT(a);
id [gb_](a?,b?)*start*delb(c?)*dbGenTenT(?A,b?,?B) = start*delb(c)*dbGenTenT(?A,a,?B);
endrepeat; !\tikzmark{gb-T-b}!

id dbGenTenNT(a?,b?)*end = delb(a)*GenTenNT(b)*end; !\tikzmark{db-exp-t}!
id dbGenTenT(a?,b?,c?,e?)*end  = delb(a)*delb(b)*GenTenT(c,e)*end;
id dbGenTenT(a?,b?,c?)*end  = delb(a)*GenTenT(b,c)*end;
id dbGenTenNN(a?)*end  = delb(a)*GenTenNN*end;
id dbGenTenNN(a?,b?)*end  = delb(a)*delb(b)*GenTenNN*end; !\tikzmark{db-exp-b}!

id once dn^2 = dn*n(a)*del(a); !\tikzmark{dn2-t}!
sum a;
id start*dn*n(a?) = nC(a)*start*dn + Hc*nC(a)*start; 
id nC(a?)*start*del(a?) = start*dn; !\tikzmark{dn2-b}!
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace{op-t}{op-b}{Declare the operator expression of the the above display.}
\drawBrace{t1-t}{t1-b}{$\tfrac{1}{(w-3)(w-4)}$}
\drawBrace[-.8 em]{t2-t}{t2-b}{$\!\!\!\bn_{(a} \!\!\bn_{b) \circ}\! \mathring{\bar{T}}^{++}$}
\drawBrace{t3-t}{t3-b}{$-\tfrac{1}{w-4}$}
\drawBrace{t4-t}{t4-b}{$2 \bar{\nabla}^{}_{(a}  \mathring{\bar{T}}^{+}_{b) \circ}$}
\drawBrace{t5-t}{t5-b}{$-\tfrac{1}{w-3}$}
\drawBrace[-1 em]{t6-t}{t6-b}{$\bar{P}_{(ab)\circ}  \mathring{\bar{T}}^{++}$}
\drawBrace{t7-t}{t7-b}{$\mathring{\bar{T}}_{(ab)\circ}$}
\drawBrace[-.5 em]{t8-t}{t8-b}{Sum over the open indices \texttt{[c]}, \texttt{[e]}; the new open indices are \texttt{[a]}, \texttt{[b]}.}
\drawBrace[34em]{gb-T-t}{gb-T-b}{Use the 1st fundamental form\\ to simplify tensors.}
\drawBrace[9.5em]{db-exp-t}{db-exp-b}{Apply the definitions\\ to allow further  tensor \\manipulations.}
\drawBrace[8.8em]{dn2-t}{dn2-b}{Use  $\nabla_n n|_{\Sigma} = H n$\\ to rewrite $\nabla_n^2$ as\\ $n^a n^b \nabla_b \nabla_a$.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\medskip

The rest of the code amounts to some minor simplification and then rewriting every term in the expression as $\otop \circ \mathscr{T}$ where $\mathscr{T}$ is some tensor structure. 



%\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}[linewidth=\linewidth]
id [gb_]([a],a?)*[gb_]([b],b?)*nC(c?)*start*dn*del(c?)*GenTen(a?,b?)*end = start*circ*top*n(c)*dn*del(c)*GenTen([a],[b])*end + start*drat(1,'dpp'-1)*[gb_]([a],[b])*[gb_](ap,bp)*n(a)*dn*del(a)*GenTen(ap,bp)*end;
sum ap,bp;

#call makeCommute()

id nC(a?)*nC(b?)*start*dn*del(c?)*GenTen(a?,b?) = -[gb_](a,b)*start*dn*del(c)*GenTen(a,b);
id nC(a?)*nC(b?)*start*dn*GenTen(a?,b?) = -[gb_](a,b)*start*dn*GenTen(a,b);

id dn*GenTen(a?,b?)*end = dnGenTen(a,b)*end;

id [gb_](a?,b?)*[gb_](c?,e?)*start*dnGenTen(b?,e?)*end = start*top*dn*GenTen(a,c)*end;
id once top*dn*GenTen(b?,c?)*end = circ*top*dn*GenTen(b,c)*end + drat(1,'dpp'-1)*[gb_](b,c)*[gb_](ap,bp)*dnGenTen(ap,bp)*end;
sum ap,bp;

id once delb([a])*delb([b]) = circ*top*delb([a])*delb([b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(a)*delb(a);
id once delb([b])*delb([a]) = circ*top*delb([b])*delb([a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(a)*delb(a);
sum a;
id delb([b])*delb([a])*GenTenNN*end = delb([a])*delb([b])*GenTenNN*end;

id once delb([a])*delb(b?)*GenTenT(b?,[b]) = circ*top*delb([a])*delb(b)*GenTenT(b,[b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*delb(b)*GenTenT(b,c);
sum c;
id once delb([b])*delb(b?)*GenTenT(b?,[a]) = circ*top*delb([b])*delb(b)*GenTenT(b,[a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*delb(b)*GenTenT(b,c);
sum c;

id delb(a?)*delb(a?)*GenTenT([a],[b]) = circ*top*delb(a)*delb(a)*GenTenT([a],[b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(a)*delb(a)*(-GenTenNN);

id once delb([a])*GenTenNT([b]) = circ*top*delb([a])*GenTenNT([b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*GenTenNT(c);
sum c;
id once delb([b])*GenTenNT([a]) = circ*top*delb([b])*GenTenNT([a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*GenTenNT(c);
sum c;


id once delb([a])*ndnGenTenT([b]) = circ*top*delb([a])*ndnGenTenT([b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*ndnGenTenT(c);
sum c;
id once delb([b])*ndnGenTenT([a]) = circ*top*delb([b])*ndnGenTenT([a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*ndnGenTenT(c);
sum c;

id once IIo([a],a?)*start*delb([b])*GenTenNT(a?) = start*circ*top*IIO([a],a)*delb([b])*GenTenNT(a) + drat(1,'dpp'-1)*[gb_]([a],[b])*IIo(a,b)*start*delb(a)*GenTenNT(b);
sum b;
id once IIo([b],a?)*start*delb([a])*GenTenNT(a?) = start*circ*top*IIO([b],a)*delb([a])*GenTenNT(a) + drat(1,'dpp'-1)*[gb_]([a],[b])*IIo(a,b)*start*delb(a)*GenTenNT(b);
sum b;

id start*GenTenNT(a?) = gentenNT(a)*start;
id start*GenTenT(a?,b?) = gentenT(a,b)*start;
id start*GenTenNN = gentenNN*start;

id once IIo([a],a?)*start*delb(a?)*GenTenNT([b]) = start*circ*top*IIO([a],a)*delb(a)*GenTenNT([b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*IIo(a,b)*start*delb(a)*GenTenNT(b);
sum b;
id once IIo([b],a?)*start*delb(a?)*GenTenNT([a]) = start*circ*top*IIO([b],a)*delb(a)*GenTenNT([a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*IIo(a,b)*start*delb(a)*GenTenNT(b);
sum b;

id once dbHc([a])*gentenNT([b]) = start*circ*top*dbH([a])*GenTenNT([b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbHc(c)*gentenNT(c);
sum c;
id once dbHc([b])*gentenNT([a]) = start*circ*top*dbH([b])*GenTenNT([a])*end + drat(1,'dpp'-1)*[gb_]([b],[a])*dbHc(c)*gentenNT(c);
sum c;

id once rhoB(a?,b?)*gentenT(b?,c?) = start*circ*top*RhoB(a,b)*GenTenT(b,c)*end + drat(1,'dpp'-1)*[gb_](a,c)*rhoB(e,b)*gentenT(e,b);
sum e;
id once IIo2(a?,b?)*gentenT(b?,c?) = start*circ*top*IIO2(a,b)*GenTenT(b,c)*end + drat(1,'dpp'-1)*[gb_](a,c)*IIo2(e,b)*gentenT(e,b);
sum e;
id once Fo(a?,b?)*gentenT(b?,c?) = start*circ*top*FO(a,b)*GenTenT(b,c)*end + drat(1,'dpp'-1)*[gb_](a,c)*Fo(e,b)*gentenT(,b);
sum e;

id dbIIo([a],a?,[b])*gentenNT(a?) = start*circ*top*dbIIO([a],a,[b])*GenTenNT(a)*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(a)*gentenNT(a);
id dbIIo([b],a?,[a])*gentenNT(a?) = start*circ*top*dbIIO([b],a,[a])*GenTenNT(a)*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(a)*gentenNT(a);

id dbIIo([a],[b],a?)*gentenNT(a?) = start*circ*top*dbIIO([a],a,[b])*GenTenNT(a)*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(a)*gentenNT(a);
id dbIIo([b],[a],a?)*gentenNT(a?) = start*circ*top*dbIIO([b],a,[a])*GenTenNT(a)*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(a)*gentenNT(a);


id rhoB([a],[b]) = start*circ*top*RhoB([a],[b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*jb;
id IIo2([a],[b]) = start*circ*top*IIO2([a],[b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*k;
id once gentenT([a],[b]) = start*circ*top*GenTenT([a],[b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*gentenT(a,a);
sum a;
id once dbIIo([a])*gentenNT([b]) = start*circ*top*dbIIO([a])*GenTenNT([b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(c)*gentenNT(c);
sum c;
id once dbIIo([b])*gentenNT([a]) = start*circ*top*dbIIO([b])*GenTenNT([a])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(c)*gentenNT(c);
sum c;
\end{lstlisting}
\end{tiny}
%\end{minipage}

The code above mostly takes each hypersurface tensor structure $\mathscr{T}_{ab}$ and replaces it with~$\otop(\mathscr{T})_{ab} + \tfrac{1}{d-1} \bar{g}_{ab} \bar{g}^{cd} \mathscr{T}_{cd}$. Note that in lines 6 and 7, some minor simplification via the identities $n \otimes n \eqSig g - \bar{g}$ and $t_a^a=0$ occurs. Similarly, in lines 43-45, we manually make some tensor structures  commuting (rather than rerun the~\code{makeCommute()} procedure).

\medskip

The final code fragment does some final simplification, cleans up the output so it is more user readable, prints the output, and then ends the program.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#call sigmaIdentities()
id gentenT(a?,a?) = -gentenNN; !\tikzmark{tr-gt-t}!
id GenTenT(a?,a?) = -GenTenNN; !\tikzmark{tr-gt-b}!

id start*circ*top*[gb_]([a],[b]) = 0; !\tikzmark{otop-gb-t} \tikzmark{otop-gb-b}!

id delb(a?)*delb(a?) = LapB;
id gentenNN*start = start*GenTenNN; !\tikzmark{nc-t}!
id gentenT(a?,b?)*start = start*GenTenT(a,b);
id [gb_](a?,b?)*start = start*[Gb_](a,b);
repeat id IIo(a?,b?)*start = start*IIO(a,b);
id k*start = start*K;
id jb*start = start*Jb;
id rhoNN*start = start*RhoNN;
repeat id Hc*start = start*H; !\tikzmark{nc-b}!

id end = 1; !\tikzmark{se-t}!
id start = 1; !\tikzmark{se-b}!

id IIO(a?,b?)*IIO([a],[b]) = IIO([a],[b])*IIO(a,b); !\tikzmark{IIo2-t}!
id IIO([a],[b]) = circ*top*IIO([a],[b]); !\tikzmark{IIo2-b}!

repeat id GenTenNN?*circ = circ*GenTenNN; !\tikzmark{otop-f-t}!
repeat id GenTenNN?*top = top*GenTenNN;
repeat id GenTenNN?*circ = circ*GenTenNN; !\tikzmark{otop-f-b}!
.sort;


bracket circ,top; !\tikzmark{bracket-t} \tikzmark{bracket-b}!
Format 200; !\tikzmark{fmt-t}!
print +s; !\tikzmark{fmt-b}!
.end;
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace{tr-gt-t}{tr-gt-b}{Use $n \otimes n \eqSig g - \bar{g}$ to simplify\\ the hypersurface trace of $t^\top$.}
\drawBrace{otop-gb-t}{otop-gb-b}{$\otop(\bar{g}) = 0$}
\drawBrace[5.5em]{nc-t}{nc-b}{Replace commuting objects\\ with their non-commuting\\ analogs for readability.}
\drawBrace{se-t}{se-b}{Removes \texttt{start} and \texttt{end} for readability.}
\drawBrace{IIo2-t}{IIo2-b}{Reorders $\IIo$ for\\ readability and apply\\ $\IIo = \otop(\IIo)$.}
\drawBrace{otop-f-t}{otop-f-b}{Moves non-commuting scalars inside the $\otop$ operators.}
\drawBrace{bracket-t}{bracket-b}{Forces FORM to factor the output through $\otop := \texttt{circ*top}$.}
\drawBrace{fmt-t}{fmt-b}{Sets the number of characters per line in the output to be 200\\ and prints the output to the console.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\bigskip

The above code pieces have been assembled into the FORM file~\code{deltaR-2-tensors-components.frm} attached to this document. The FORM file, when run, outputs the following result:

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}[linewidth=\linewidth]
   [delta2-T] =

       + circ*top * (
          + K*GenTenT([a],[b])*drat( - d*w + 2*d + w + 2,2*d^2 - 6*d + 4)
          + Jb*GenTenT([a],[b])*drat( - w + 2,1)
          + RhoNN*GenTenT([a],[b])*drat(d*w - 2*d + 2*w^2 - 11*w + 14,1)
          + H*H*GenTenT([a],[b])*drat(2*d*w^2 - 9*d*w + 10*d + 4*w^3 - 32*w^2 + 83*w - 70,2)
          + H*dn*GenTen([a],[b])*drat( - 2*d*w + 5*d - 4*w^2 + 24*w - 35,1)
          + H*IIO([a],[b])*GenTenNN*drat( - 4*w + 8,d + w - 2)
          + H*delb([a])*GenTenNT([b])*drat( - 2*d*w + 4*d - 4*w^2 + 22*w - 28,w - 4)
          + H*delb([b])*GenTenNT([a])*drat( - 2*d*w + 4*d - 4*w^2 + 22*w - 28,w - 4)
          + LapB*GenTenT([a],[b])*drat(-1,1)
          + GenTenNN*IIO2([a],[b])*drat(-2,1)
          + GenTenNN*RhoB([a],[b])*drat( - 2*d - 4*w + 12,w - 3)
          + n(N1_?)*dn*del(N1_?)*GenTen([a],[b])*drat(d + 2*w - 7,1)
          + IIO([a],[b])*[Gb_](N1_?,N2_?)*dnGenTen(N1_?,N2_?)*drat(-4,d + w - 2)
          + IIO([a],[b])*IIO(N1_?,N2_?)*GenTenT(N1_?,N2_?)*drat(-4,d + w - 2)
          + IIO([a],[b])*delb(N1_?)*GenTenNT(N1_?)*drat(4,d + w - 2)
          + IIO([a],N1_?)*delb([b])*GenTenNT(N1_?)*drat(-2,w - 4)
          + IIO([a],N1_?)*delb(N1_?)*GenTenNT([b])*drat(-2,1)
          + IIO([b],N1_?)*delb([a])*GenTenNT(N1_?)*drat(-2,w - 4)
          + IIO([b],N1_?)*delb(N1_?)*GenTenNT([a])*drat(-2,1)
          + IIO2([a],N1_?)*GenTenT([b],N1_?)*drat(1,1)
          + IIO2([b],N1_?)*GenTenT([a],N1_?)*drat(1,1)
          + dbIIO([a],N1_?,[b])*GenTenNT(N1_?)*drat(-2,w - 4)
          + dbIIO([a])*GenTenNT([b])*drat( - 2*d - 2*w + 10,d - 2)
          + dbIIO([b],N1_?,[a])*GenTenNT(N1_?)*drat(-2,w - 4)
          + dbIIO([b])*GenTenNT([a])*drat( - 2*d - 2*w + 10,d - 2)
          + FO([a],N1_?)*GenTenT([b],N1_?)*drat(2,1)
          + FO([b],N1_?)*GenTenT([a],N1_?)*drat(2,1)
          + RhoB([a],N1_?)*GenTenT([b],N1_?)*drat(2,1)
          + RhoB([b],N1_?)*GenTenT([a],N1_?)*drat(2,1)
          + delb([a])*ndnGenTenT([b])*drat(2*d + 4*w - 14,w - 4)
          + delb([a])*delb([b])*GenTenNN*drat(2*d + 4*w - 12,w^2 - 7*w + 12)
          + delb([a])*delb(N1_?)*GenTenT([b],N1_?)*drat(-2,w - 4)
          + delb([b])*ndnGenTenT([a])*drat(2*d + 4*w - 14,w - 4)
          + delb([b])*delb(N1_?)*GenTenT([a],N1_?)*drat(-2,w - 4)
          + dbH([a])*GenTenNT([b])*drat( - d*w - 2*w^2 + 7*w,w - 4)
          + dbH([b])*GenTenNT([a])*drat( - d*w - 2*w^2 + 7*w,w - 4)
          );
\end{lstlisting}
\end{tiny}
\end{minipage}

Note that there are more terms in this output than in the displayed formula for the operator in Lemma 3.11---this is because we did not teach  FORM did not write pairs of terms as  a single symmetric term, since this can easily be performed by hand. Upon verifying equality of the  coefficients displayed above with those in Lemma 3.11, our FORM calculation amounts to a proof of that result.

\section{$\ddot{K}$ FORM Computation}
The following FORM program is used to compute $\ddot{K}$ as given in the third display of Lemma 4.30. To calculate this curvature, we implement an identity for $\delta_R I \csdot \hd$ found in~\cite[Equation \#]{Will2} and then perform a series of Riemannian manipulations to reexpress the curvature in terms of curvatures intrinsic to the hypersurface and higher fundamental forms. As in documentation given for the above program, we begin with a list of declarations, many of which are the same as those found above.

\subsection{Declarations}

The following are the variable and object declarations for the program used to compute $\ddot{K}$.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#-
symbol d,w;
dimension d;
index a,b,c,e,f,ap,bp,cp,fp,A,B,C,E;

function sigma, [1/h], K, Kext, Jb, RhoNN, J, H, dnJ, r, dnr, [I.Dh], [I.D], [ID2], dn, LapT, LapB, start,end;
cfunction s, [1/d], k, jb, rhoNN, j, Hc, rC, dnrC, drat;

PolyRatFun drat;

ntensor n, del, delt, delb, Rho(symmetric), RhoT(symmetric), RhoB(symmetric), RhoN, RhoNT, dbRhoNT, [Gb_](symmetric), dnRho, Riemann, dnRn, Ric(symmetric), Weyl, Weyln, Weylnt, Wn(symmetric), Weylb, Weylt, IInc(symmetric), IIO(symmetric),  IIOe(symmetric), dnIIOe(symmetric), dn2IIOe(symmetric), dbIIO, FNo(symmetric), FO(symmetric), [d^n^], dbH, dr, Cotton, Ten;

ctensor nC, rho(symmetric), rhoT(symmetric), rhoB(symmetric), rhoN, rhoNT, Fno(symmetric), Fo(symmetric), [gb_](symmetric), riemann, riemannB, ric(symmetric), weyl, weyln, weylnt, wnc(symmetric), weylt, weylb, II(symmetric), IIo(symmetric), dbII, dbIIo, [d^n^C], dbHc, IIIo(symmetric), drC, cotton, dbrhoNT, TenC;

Set noncommF: sigma,r, K,Kext,H, dnr, RhoNN,J,Jb;
Set commF:    s,    rC,k,k,   Hc,dnrC,rhoNN,j,jb;

Set noncommT: n,  Rho, RhoT, RhoB, RhoN, RhoNT, dbRhoNT, [Gb_], Riemann, Ric, Weyl, Weyln, Weylnt, Weylb, Weylt, Wn,  IInc, IIO, IIOe, dbIIO, FNo, FO, [d^n^],  dbH,  dr,  Cotton;
Set commT:    nC, rho, rhoT, rhoB, rhoN, rhoNT, dbrhoNT, [gb_], riemann, ric, weyl, weyln, weylnt, weylb, weylt, wnc, II,   IIo, IIo,  dbIIo, Fno, Fo, [d^n^C], dbHc, drC, cotton;

Set hypT: rhoB, rhoNT, rhoT, Fno, Fo, [gb_], riemannB, weylnt, wnc, weylt, weylb, II, IIo, dbII, dbIIo, dbHc, IIIo, dbrhoNT;
Set trfr: IIo, IIIo, Fo, wnc;

#define dpp "5"
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\end{tikzpicture}
\end{tiny}
\end{minipage}
Provided below in Table~\ref{table:symbols2} are the corresponding mathematical objects for FORM's variables. Besides the differences in the lists of declared functions and tensors, the structure above is identical to the structure in the declarations for the previous program. The only difference to note is that, because the calculation that follows is a strictly Riemannian calculation, we need not define a separate symbol for dimension of the tractor metric, so we can use the Kronecker delta as the metric of the ambient manifold. In that case, the dimension is simply declared as~\code{d}.

\newpage

\renewcommand{\arraystretch}{1.2}
\begin{table}[htbp]
\centering
%  \caption{Distribution of Number of Injured Non-Motorists by Injury Severity Level}
\begin{tabular}{"c|c"}
\thickhline%\toprule
\textbf{Symbol} & {\textbf{Object}}  \\
\thickhline%\midrule
\texttt{d} & $d$  \\\hline
%\end{tabular}
%\begin{tabular}{"c|c"}
\thickhline%\toprule
\textbf{Function} & \textbf{Mathematical Object} \\
\thickhline
\texttt{sigma} & $\sigma$ \\\hline
\texttt{[1/h](x)} & $\tfrac{1}{{\sf h} + x}$ \\\hline
\texttt{K} & $K$ \\\hline
\texttt{Kext} & $K^{\rm e}$ \\\hline
\texttt{Jb} & $\bar{J}$ \\\hline
\texttt{RhoNN} & $P_{nn}$ \\\hline
\texttt{J} & $J$ \\\hline
\texttt{H} & $H$ \\\hline
\texttt{dnJ} & $\nabla_n J$ \\\hline
\texttt{r} & $\rho:=-\frac{1}{d}(\Delta \sigma + J \sigma)$ \\\hline
\texttt{dnr} & $\nabla_n \rho$ \\\hline
\texttt{[I.Dh]} & $I \csdot \hd$ \\\hline
\texttt{[I.D]} & $I \csdot D$ \\\hline
\texttt{[ID2]} & $I \csdot D^2$ \\\hline
\texttt{dn} & $\nabla_n$ \\\hline
\texttt{LapT} & $\Delta^\top$ \\\hline
\texttt{LapB} & $\bar{\Delta}$ \\\hline
\texttt{[1/d](x)} & $\tfrac{1}{d+x}$ \\\thickhline
    %\bottomrule
    \end{tabular}%
\qquad
\begin{tabular}{"c|c"}
\thickhline%\toprule
\textbf{Tensor} & {\textbf{Object}}  \\
\thickhline
\texttt{n(a)} & $n_a$ \\\hline
\texttt{[Gb\_](a,b)} & $g_{ab} - n_a n_b$ \\\hline
\texttt{del(a)} & $\nabla_a$ \\\hline
\texttt{delt(a)} & $\nabla_a^\top$ \\\hline
\texttt{delb(a)} & $\bn_a$ \\\hline
\texttt{Rho(a,b)} & $P_{ab}$ \\\hline
\texttt{RhoT(a,b)} & $P_{ab}^\top$ \\\hline
\texttt{RhoB(a,b)} & $\bar{P}_{ab}$ \\\hline
\texttt{RhoN(a)} & $P_{na}$ \\\hline
\texttt{RhoNT(a)} & $P_{na}^\top$ \\\hline
\texttt{dbRhoNT(a,...,b,c)} & $\bar{\nabla}_a \ldots \bar{\nabla}_b P_{\hat n c}^\top$ \\\hline
\texttt{dnRho(a,b)} & $\nabla_n P_{ab}$ \\\hline
\texttt{Riemann(a,b,c,d)} & $R_{abcd}$ \\\hline
\texttt{dnRn(a,b)} & $\nabla_n n^c n^d R_{cabd}$ \\\hline
\texttt{Ric(a,b)} & $Ric_{ab}$ \\\hline
\texttt{Weyl(a,b,c,d)} & $W_{abcd}$ \\\hline
\texttt{Weyln(a,b,c)} & $W_{abc n}$ \\\hline
\texttt{Weylnt(a,b,c)} & $W_{abc n}^\top$ \\\hline
\texttt{Wn(a,b)} & $W_{nabn}$ \\\hline
\texttt{Weylb(a,b,c,d)} & $\bar{W}_{abcd}$ \\\hline
\texttt{Weylt(a,b,c,d)} & $W_{abcd}^\top$ \\\hline
\texttt{IInc(a,b)} & $\II_{ab}$ \\\hline
\texttt{IIO(a,b)} & $\IIo_{ab}$ \\\hline
\texttt{IIO2(a,b)} & $\IIo_a^c \IIo_{cb}$ \\\hline
\texttt{IIOe(a,b)} & $\IIo_{ab}^{\rm e}$ \\\hline
\texttt{dnIIOe(a,b)} & $\nabla_n \IIo_{ab}^{\rm e}$ \\\hline
\texttt{dn2IIOe(a,b)} & $\nabla_n^2 \IIo_{ab}^{\rm e}$ \\\hline
\texttt{dbIIO(a,...,b,cd)} & $\bar{\nabla}_a \ldots \bar{\nabla}_b \IIo_{cd}$ \\\hline
\texttt{FNo(a,b)} & $F_{ab}$ \\\hline
\texttt{FO(a,b)} & $\Fo_{ab}$ \\\hline
\texttt{[d\string^n\string^](a,...,b,c)} & $\nabla_a \ldots \nabla_b n_c$ \\\hline
\texttt{dbH(a,...,b)} & $\bar{\nabla}_a \ldots \bar{\nabla}_b H$ \\\hline
\texttt{dr(a,...,b)} & $\nabla_a \ldots \nabla_b \rho$ \\\hline
\texttt{Cotton(a,b,c)} & $C_{abc}$\\\thickhline 
    %\bottomrule
    \end{tabular}\\
\caption{FORM symbols and their corresponding mathematical objects.}
\label{table:symbols2}
\end{table}%

\subsection{Procedures}
As in the previous program, we also provide a set of procedures that will be used in this program. Three of the procedures are of the same type as in the previous program, and indeed one of them is identical. We list these procedures here and explain any new operations.

The first procedure is the~\code{makeCommute()} procedure, which performs the same function as the like-named procedure above.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure makeCommute()
repeat;
id start*sigma?noncommF?commF = sigma*start;
id start*n?noncommT?commT(?A) = n(?A)*start;
id start*IIO?noncommT?commT(A?,B?) = IIO(A,B)*start;
endrepeat;
#endprocedure
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\end{tikzpicture}
\end{tiny}
\end{minipage}

\medskip

The next procedure is called~\code{sigmaIdentities()} and, as before, it performs the role of simplifying and rewriting the expression in terms of hypersurface quantities  along $\Sigma$ using commuting variables.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure sigmaIdentities()
repeat;

id s = 0;

id nC(A?)*nC(A?) = 1;
id nC(a?)*dbHc?hypT(?A,a?,?B) = 0;
id nC(a?)*IIo?hypT(a?,b?) = 0;
id nC(a?)*start*delt(a?) = 0;

id IIo?trfr(a?,a?) = 0;

id [gb_](a?,b?) = d_(a,b) - nC(a)*nC(b); !\tikzmark{g-t} \tikzmark{g-b}!
id dbHc?hypT(?A,a?,?B)*start*del(a?) = dbHc(?A,a,?B)*start*delt(a); !\tikzmark{hyp-d-t}!
id IIo?hypT(a?,b?)*start*del(a?) = IIo(a,b)*start*delt(a); !\tikzmark{hyp-d-b}!

id rho(a?,a?) = j;
id rhoB(a?,a?) = jb;
id Fno(a?,a?) = (1/2)*[1/d](-2)*k;
id weyl(?A,a?,?B,a?,?C) = 0;
id weylb(?A,a?,?B,a?,?C) = 0;

id nC(a?)*nC(b?)*riemann(a?,b?,c?,e?) = 0; !\tikzmark{r-sym-t}!
id nC(a?)*nC(b?)*riemann(c?,e?,a?,b?) = 0; !\tikzmark{r-sym-b}!

id [d^n^C](a?,b?) = II(a,b) + Hc*nC(a)*nC(b);
id II(a?,b?) = IIo(a,b) + Hc*[gb_](a,b);
id rC = -Hc;
id drC(a?) = -dbHc(a) + nC(a)*dnrC; !\tikzmark{dr-t} \tikzmark{dr-b}!

id dnrC = [1/d](-2)*k + rhoNN; !\tikzmark{dnr-t} \tikzmark{dnr-b}!

id IIo(a?,b?)*drC(a?,b?) = -IIo(a,b)*dbHc(a,b) + IIo(a,b)*II(a,b)*dnrC; !\tikzmark{ddr-t}!

id nC(a?)*nC(b?)*[d^n^C](a?,b?,c?) = -drC(c) - nC(c)*dnrC; !\tikzmark{ddr-b}!
id IIo(a?,b?)*IIo(a?,b?) = k;
id once wnc(a?,b?) = IIo(a,c)*IIo(c,b) - [1/d](-1)*k*[gb_](a,b) -!\tikzmark{wnc-t}! (d-3)*Fo(a,b); 
sum c; !\tikzmark{wnc-b}!
id Fno(a?,b?) = Fo(a,b) + (1/2)*[1/d](-1)*[1/d](-2)*k*[gb_](a,b);
id Fo(a?,b?) = -[1/d](-3)*IIIo(a,b);
id dbIIo(?A,a?,a?) = 0;

id riemann(a?,b?,c?,e?) = weyl(a,b,c,e) + d_(a,c)*rho(b,e) - d_(b,c)*rho(a,e) - d_(a,e)*rho(b,c) + d_(b,e)*rho(a,c);

id rho(a?,b?) = rhoT(a,b) + nC(a)*rhoNT(b) + nC(b)*rhoNT(a) + nC(a)*nC(b)*rhoNN;
id rhoT(a?,b?) = Fno(a,b) + rhoB(a,b) - Hc*IIo(a,b) - (1/2)*[gb_](a,b)*Hc^2;
id once rhoNT(b?) = [1/d](-2)*dbIIo(a,a,b) - dbHc(b);
sum a;
id j = rhoNN - ( - jb + drat('dpp'-1,1)*(1/2)*Hc^2 - (1/2)*drat(1,'dpp'-2)*k);

id once weyl(a?,b?,c?,e?) = ([gb_](a,ap)+nC(a)*nC(ap))*!\tikzmark{w-pro-t}! ([gb_](b,bp)+nC(b)*nC(bp))* ([gb_](c,cp)+nC(c)*nC(cp))* ([gb_](e,fp)+nC(e)*nC(fp))* weyl(ap,bp,cp,fp);
sum ap,bp,cp,fp;
id [gb_](a?,ap?)* [gb_](b?,bp?)* [gb_](c?,cp?)* [gb_](e?,fp?)* weyl(ap?,bp?,cp?,fp?) = weylt(a,b,c,e); !\tikzmark{w-pro-b}!
id weylt(a?,b?,c?,e?) = weylb(a,b,c,e) - IIo(a,c)*IIo(e,b) +!\tikzmark{wt-wb-t}! IIo(a,e)*IIo(c,b) - [gb_](a,c)*Fno(e,b) + [gb_](a,e)*Fno(c,b) + [gb_](b,c)*Fno(e,a) - [gb_](b,e)*Fno(c,a); !\tikzmark{wt-wb-b}!

id nC(a?)*weyl(a?,b?,c?,e?) = weyln(e,c,b); !\tikzmark{n-w-t}!
id nC(b?)*weyl(a?,b?,c?,e?) = weyln(c,e,a);
id nC(c?)*weyl(a?,b?,c?,e?) = -weyln(a,b,e);
id nC(e?)*weyl(a?,b?,c?,e?) = weyln(a,b,c);
id nC(a?)*weyln(a?,b?,c?) = wnc(b,c);
id nC(a?)*weyln(b?,a?,c?) = -wnc(b,c);
id nC(c?)*weyln(a?,b?,c?) = 0; !\tikzmark{n-w-b}!

endrepeat;
#endprocedure
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace[-1 em]{g-t}{g-b}{We use\! $g$ instead of $\bar{g}$ in this program.}
\drawBrace[3.5 em]{hyp-d-t}{hyp-d-b}{Contraction with\\ hypersurface tensors\\ projects $\nabla \mapsto \nabla^\top$.}
\drawBrace[-.5 em]{r-sym-t}{r-sym-b}{Symmetries of the Riemann  tensor.}
\drawBrace[-1 em]{dr-t}{dr-b}{
$\nabla \rho = \nabla^\top\!  \rho + n \nabla_n \rho\eqSig
-\bar{\nabla} H + \hat n \nabla_{\hat n} \rho
$
}
\drawBrace[-1 em]{dnr-t}{dnr-b}{$\nabla_n\rho\eqSig \frac K{d-2}+\Rho_{\hat n\hat n}$, see~\cite[Equation (3.11)]{Will2}.}
\drawBrace[1.5em]{ddr-t}{ddr-b}{Apply $\nabla_n n_a = -\sigma \nabla_a \rho - \rho n_a$, \code{repeat} loop
then implements\\ above  formul\ae\ for $\nabla_a \rho$.}
\drawBrace[5.1 em]{wnc-t}{wnc-b}{Trace-free Fialkow\\ equation.}
\drawBrace[10.3 em]{w-pro-t}{w-pro-b}{Project ambient Weyl\\ tensor to $\Sigma$.}
\drawBrace[7.7em]{wt-wb-t}{wt-wb-b}{Trace-free Gau\ss\ \\ equation.}
\drawBrace{n-w-t}{n-w-b}{Uniformize contractions\\ of $\hat n$ into Weyl tensor .}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\medskip

The next procedure~\code{commuteThingsLeft()} uses the Gau\ss\ formula and the Leibniz property of the tangential Levi-Civita connection to commute hypertensor objects left of $\nabla^\top$. While the bulk of the procedure is nearly identical to code documented earlier. Here we  use the~\code{if} executable statement, to  ensure that the procedure only applies hypersurface identities to the expression when there are no ambient connections (in the form of~\code{dn} and~\code{del(a)}) present.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure commuteThingsLeft()
if (occurs(dn,del)=0); !\tikzmark{occur-t} \tikzmark{occur-b}!
repeat; !\tikzmark{loop-t}!

id IInc(a?,b?) = IIO(a,b) + H*(d_(a,b) - n(a)*n(b));
id Rho(a?,b?) = RhoT(a,b) + n(a)*RhoNT(b) + n(b)*RhoNT(a) + n(a)*n(b)*RhoNN;
repeat;
id once RhoNT(b?) = [1/d](-2)*dbIIO(a,a,b) - dbH(b);
sum a;
endrepeat;
id RhoNN = J - Jb + drat('dpp'-1,1)*(1/2)*H^2 - (1/2)*drat(1,'dpp'-2)*K;


id delt(a?)*H = dbH(a) + H*delt(a);
id delt(a?)*n(b?) = IInc(a,b) + n(b)*delt(a);
id once delt(a?)*dbH(b?) = dbH(a,b) - n(b)*IInc(a,e)*dbH(e) + dbH(b)*delt(a);
sum e;
id delt(a?)*[Gb_](b?,c?) = [Gb_](b,c)*delt(a) - n(b)*IInc(a,c) - n(c)*IInc(a,b);
id once delt(a?)*IIO(b?,c?) = dbIIO(a,b,c) - n(b)*IInc(a,e)*IIO(e,c) - n(c)*IInc(a,e)*IIO(b,e) + IIO(b,c)*delt(a);
sum e;
id once delt(a?)*dbIIO(b?,c?,e?) = dbIIO(a,b,c,e) - n(b)*IInc(a,ap)*dbIIO(ap,c,e) - n(c)*IInc(a,ap)*dbIIO(b,ap,e) - n(e)*IInc(a,ap)*dbIIO(b,c,ap) + dbIIO(b,c,e)*delt(a);
sum ap;

#call makeCommute()
#call sigmaIdentities()
endrepeat; !\tikzmark{loop-b}!
endif; !\tikzmark{end-t} \tikzmark{end-b}!
#endprocedure
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace{occur-t}{occur-b}{Returns true when neither \texttt{dn} nor \texttt{del(a)} are present.}
\drawBrace[34em]{loop-t}{loop-b}{This loop is only executed\\ when the above condition\\ is satisfied.}
\drawBrace{end-t}{end-b}{Marks then end of the conditional execution block.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\medskip

The final procedure~\code{commuteDnRight()} effectively commutes $\nabla_n$ to the right of ambient tensors using the Leibniz property. Note that unlike the previous procedures, this procedure is applicable even when objects are not evaluated along the hypersurface $\Sigma$; like all of the other manipulating procedures, this procedure is repeated until no changes are made in the active expressions.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
#procedure commuteDnRight()
repeat;
id dn*r = dnr + r*dn; !\tikzmark{dn-r-t} \tikzmark{dn-r-b}!
id dn*sigma = (1-2*r*sigma) + sigma*dn; !\tikzmark{dns-t} \tikzmark{dns-b}!
id dn*n(a?) = -sigma*dr(a) - r*n(a) + n(a)*dn; !\tikzmark{dn-n-t} \tikzmark{dn-n-b}!
id dn*IIOe(a?,b?) = dnIIOe(a,b) + IIOe(a,b)*dn; !\tikzmark{rename-t}!
id dn*Rho(a?,b?) = dnRho(a,b) + Rho(a,b)*dn; !\tikzmark{rename-b}!
endrepeat;
#endprocedure
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace{dn-r-t}{dn-r-b}{Define \texttt{dnr} by $\nabla_n \rho$.}
\drawBrace{dns-t}{dns-b}{Apply $\nabla_n \sigma = n^2 = 1 - 2 \sigma \rho$.}
\drawBrace[-1 em]{dn-n-t}{dn-n-b}{ $\nabla_n n = \tfrac{1}{2} \nabla_a n^2 = - \sigma \nabla \rho \!- \!\rho n$.}
\drawBrace[-.6 em]{rename-t}{rename-b}{Definitions of \texttt{dnIIOe} and \texttt{dnRho}.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\bigskip

\subsection{Riemannian Computation of $\ddot{K}$}

We begin by converting the tractor expression $\ddot{K} := I \csdot \hd^2 K^{\rm e}$ into a Riemannian expression.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
local Kdd = start*[I.Dh]^2*Kext*end; !\tikzmark{local-t} \tikzmark{local-b}!

id [I.Dh] = [I.D]*[1/h](-2); !\tikzmark{ID-t}!
repeat;
id [1/h](x?)*[I.D] = [I.D]*[1/h](x-2);
id [1/h](x?)*Kext = Kext*[1/h](x-4);
id [1/h](x?)*end = [1/d](x)*end;
endrepeat;
id [I.D]^2 = [ID2]; !\tikzmark{ID-b}!

id [ID2] = -(d-8)*(LapT -2*(Jb - (1/2)*K*[1/d](-2)) -!\tikzmark{ID2-t}! (d-7)*(dn^2 +2*(2*H*dn - RhoNN - [1/d](-2)*K +5*H^2*(1/2))));
sum a,b; !\tikzmark{ID2-b}!
#call makeCommute()
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace{local-t}{local-b}{Apply definition of $\ddot{K}$.}
\drawBrace[4.4em]{ID-t}{ID-b}{Reexpress $I \csdot \hd$ as $I \csdot D \circ \frac{1}{{\sf h}-2}$\\ and evaluate weight-dependent operators.}
\drawBrace[11.5em]{ID2-t}{ID2-b}{Apply Equation 4.7 of~\cite{Will2}\\ to  weight $-2$ scalars.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\medskip

Next, we perform Riemannian computations  reexpressing  terms containing normal derivatives and gradients in terms of fundamental forms and other hypersurface tensors.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
id once Kext = IIOe(a,b)*IIOe(a,b); !\tikzmark{Kext-t}!
sum a,b; !\tikzmark{Kext-b}!

#call commuteDnRight() !\tikzmark{dn-r-t}!
id dnIIOe(a?,b?)*IIOe(a?,b?) = IIOe(a,b)*dnIIOe(a,b);
id dn2IIOe(a?,b?)*IIOe(a?,b?) = IIOe(a,b)*dn2IIOe(a,b);
id dn2IIOe(a?,b?)*end = dn*dnIIOe(a,b)*end; !\tikzmark{dn-r-b}!

repeat; !\tikzmark{dnIIo-t}!
id once dnIIOe(a?,b?) = n(c)*n(e)*Riemann(c,a,b,e) - IIOe(a,c)*IIOe(c,b) + r*IIOe(a,b) - (n(a)*dr(b) + n(b)*dr(a)) + d_(a,b)*dnr + Rho(a,b) + sigma*(dnRho(a,b) - 3*r*Rho(a,b) + IIOe(c,a)*Rho(b,c) + IIOe(c,b)*Rho(c,a) - dr(a,b));
sum c,e;
endrepeat; !\tikzmark{dnIIo-b}!

#call makeCommute()
#call sigmaIdentities()

id dn*n(a?)*n(e?)*Riemann(a?,b?,c?,e?)*end = dnRn(b,c)*end; !\tikzmark{def-t} \tikzmark{def-b}!

#call commuteDnRight() !\tikzmark{comm-dn-t}!
#call makeCommute()
#call sigmaIdentities() !\tikzmark{comm-dn-b}!

id once dnIIOe(a?,b?) = n(c)*n(e)*Riemann(c,a,b,e) - IIOe(a,c)*IIOe(c,b) +!\tikzmark{dnIIo2-t}! r*IIOe(a,b) - (n(a)*dr(b) + n(b)*dr(a)) + d_(a,b)*dnr + Rho(a,b) + sigma*(dnRho(a,b) - 3*r*Rho(a,b) + IIOe(c,a)*Rho(b,c) + IIOe(c,b)*Rho(c,a) - dr(a,b));
sum c,e;
#call makeCommute()
#call sigmaIdentities() !\tikzmark{dnIIo2-b}!

id once start*dnRn(a?,b?)*end = start*(H*n(c)*n(e)*Riemann(c,a,b,e) +!\tikzmark{dnRn-t}! (IIOe(c,e) + H*d_(c,e))*Riemann(e,a,b,c) + n(c)*del(b)*Ric(a,c) - (d-2)*dnRho(a,b) - d_(a,b)*dnJ + delt(e)*n(f)*Riemann(f,b,e,a))*end;
sum c,e,f; 
#call makeCommute()
#call sigmaIdentities() !\tikzmark{dnRn-b}!

id Riemann(a?,b?,c?,e?) = Weyl(a,b,c,e) + d_(a,c)*Rho(b,e) -!\tikzmark{R-W-t}! d_(b,c)*Rho(a,e) - d_(a,e)*Rho(b,c) + d_(b,e)*Rho(a,c);
id Ric(a?,b?) = (d-2)*Rho(a,b) + J*d_(a,b); !\tikzmark{R-W-b}!

id once dnRho(a?,b?)*end = n(c)*del(c)*Rho(a,b)*end; !\tikzmark{dP-t}!
sum c;
id del(a?)*Rho(b?,c?) = Cotton(a,b,c) + del(b)*Rho(a,c);
#call makeCommute()
#call sigmaIdentities() !\tikzmark{dP-b}!
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace{Kext-t}{Kext-b}{Reexpressing $K^{\rm e}$ in terms of its\\ canonical extension $(\IIo^{\rm e})^2$.}
\drawBrace[5.5 em]{dn-r-t}{dn-r-b}{Commute $\nabla_n$\\ right then reorder.}
\drawBrace[33.2em]{dnIIo-t}{dnIIo-b}{Use~\cite[Equation (6.4)]{hypersurface_old} for $\nabla_n\! \IIo^{\rm e}$.\\ Because at most two normal\\ derivatives of $\IIo^{\rm e}$ appear, only\\  need  $\nabla_n \IIo^{\rm e}$ accurate to\\ order $\sigma$.}
\drawBrace[-1 em]{def-t}{def-b}{Apply definition.}
\drawBrace{comm-dn-t}{comm-dn-b}{Push $\nabla_n$ right again because\\ $\nabla_n \circ (\nabla_n \IIo^{\rm e})$ contains simplifiable monomials.}
\drawBrace[.3 em]{dnIIo2-t}{dnIIo2-b}{Pushing $\nabla_n$ right in $\nabla_n \circ \IIo^{\rm e}$,\\ requires  reapplication of the\\ identity  above.}
\drawBrace[3em]{dnRn-t}{dnRn-b}{Apply general 
dimension~$\!d\!$ analog\\ of the identity for $\!\nabla_n (n^c\! n^d\! R_{cabd})$\\ given in~\cite{hypersurface_old}.}
\drawBrace{R-W-t}{R-W-b}{\hspace{-2mm}Convert\! Riemann \\\hspace{-2mm} to Weyl and\\
\hspace{-3mm} Schouten tensors.}
\drawBrace[1.5em]{dP-t}{dP-b}{\hspace{-2mm}Convert $\nabla_a P_{bc}$ to\\\hspace{-2mm} Cotton tensor\\\hspace{-3mm} $C_{abc}\! :=\!\! \nabla_a\! P_{bc} \!\!- \!\nabla_b\! P_{ac}$.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\medskip

At this point in the program, all ambient gradients and normal derivatives have been evaluated in terms of objects along the hypersurface or higher fundamental forms. The final segment of the program  uses procedures~\code{commuteThingsLeft()} and hypersurface identities to  simplify the result.

\begin{minipage}{\linewidth}
\begin{tiny}
\begin{lstlisting}
id LapT*IIOe(a?,b?)*IIOe(a?,b?)*end = LapB*IIOe(a,b)*IIOe(a,b)*end; !\tikzmark{Lap-K-t}!
id start*LapB*IIOe(a?,b?)*IIOe(a?,b?) = start*LapB*K; !\tikzmark{Lap-K-b}!

#call commuteThingsLeft() !\tikzmark{dt-t} \tikzmark{dt-b}!

id nC(a?)*start*delt(b?)*RhoT(a?,c?) = -II(a,b)*start*RhoT(a,c); !\tikzmark{n-r-t}!
id nC(a?)*start*delt(b?)*Weyl(a?,ap?,bp?,cp?) = start*delt(b)*Weyln(cp,bp,ap) - II(a,b)*start*Weyl(a,ap,bp,cp); !\tikzmark{n-r-b}!

if (occurs(dn,del)=0); !\tikzmark{Wnt-t}!
id Weyln(a?,b?,c?) = Weylnt(a,b,c) + n(a)*Wn(b,c) - n(b)*Wn(a,c);
id once Weylnt(a?,b?,c?) = dbIIO(a,b,c) - dbIIO(b,a,c) + [1/d](-2)*(dbIIO(e,e,a)*[Gb_](b,c) - dbIIO(e,e,b)*[Gb_](a,c));
sum e;
endif; !\tikzmark{Wnt-b}!

#call commuteThingsLeft() !\tikzmark{dt2-t} \tikzmark{dt2-b}!


id once dbIIo(c?,a?,c?,b?) = riemannB(c,a,c,e)*IIo(e,b) +!\tikzmark{dbdb-t}! riemannB(c,a,b,e)*IIo(c,e) + dbIIo(a,c,c,b); 
sum e;
id riemannB(a?,b?,c?,e?) = weylb(a,b,c,e) + [gb_](a,c)*rhoB(b,e) - [gb_](b,c)*rhoB(a,e) - [gb_](a,e)*rhoB(b,c) + [gb_](b,e)*rhoB(a,c);
#call sigmaIdentities() !\tikzmark{dbdb-b}!

id once IIo(a?,b?) = TenC(a,b); !\tikzmark{reorder-t}!
id TenC(a?,b?)*dbIIo(b?,c?,c?,a?) = TenC(a,b)*dbIIo(a,c,c,b);
id TenC(a?,b?)*IIIo(b?,c?) = TenC(b,a)*IIIo(b,c);
.sort;
id TenC(a?,b?) = IIo(a,b); !\tikzmark{reorder-b}!



id del(a?)*end = 0; !\tikzmark{d-end-t}!
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id delt(a?)*start*end = 0;
id dn*end = 0; !\tikzmark{d-end-b}!

id start*end = 1; !\tikzmark{se-t} \tikzmark{se-b}!


id [1/d](x?) = drat(1,'dpp'+x); !\tikzmark{drat-t}!
id d = drat('dpp',1); !\tikzmark{drat-b}!

Format 180;
print +s;

.end
\end{lstlisting}
\begin{tikzpicture}[overlay, remember picture]
\drawBrace[3.6 em]{Lap-K-t}{Lap-K-b}{$(\IIo^{\rm e})^2|_{\Sigma} = K$ and\\ $\Delta^{\!\top}\! K = \bar{\Delta} K$.}
\drawBrace{dt-t}{dt-b}{Push $\nabla^\top$ as far right as possible.}
\drawBrace[3 em]{n-r-t}{n-r-b}{Commute $\!n\!$ right\! whenever\! it can\\ be contracted with hypersurface\\ tensors (which yields zero).}
\drawBrace[27.1em]{Wnt-t}{Wnt-b}{\texttt{if} command ensure absence of\\ 
ambient gradients or normal\\ derivatives;\! in this case  rewrite\\ $W_{abc \hat n}$ as $W_{abc \hat{n}}^\top + \text{more}$ and\\ apply the Codazzi-Mainardi\\ equation.}
\drawBrace{dt2-t}{dt2-b}{Push $\nabla^\top$ as far right as possible.}
\drawBrace[9.4em]{dbdb-t}{dbdb-b}{Reorder hypersurface gradients\\
modulo the hypersurface\\
Riemann curvature, and convert\\ to  hypersurface Weyl and\\ Schouten
tensors.}
\drawBrace[22.4em]{reorder-t}{reorder-b}{Help FORM\\ simplify contractions\\ with symmetric tensors.
}
\drawBrace[3.11em]{d-end-t}{d-end-b}{Eliminate  all derivatives on far right of the expression,\\ {\it i.e.} $\nabla (1) = 0$.}
\drawBrace{se-t}{se-b}{Remove unneeded \texttt{start} and \texttt{end} markers.}
\drawBrace{drat-t}{drat-b}{Convert coefficients \texttt{d} and \texttt{[1/d](x)} to the\\ PolyRatFun \texttt{drat}.}
\end{tikzpicture}
\end{tiny}
\end{minipage}

\bigskip

The above code has been assembled into the FORM file~\code{Kdd.frm} attached to this document. The FORM file, when run, outputs the following result:

\begin{tiny}
\begin{lstlisting}[linewidth=\linewidth]
   Kdd =
       + k^2*drat(31,18)
       + k*jb*drat(2,1)
       + Hc*IIo(N1_?,N2_?)*IIo(N1_?,N3_?)*IIo(N2_?,N3_?)*drat(-4,1)
       + Hc*IIo(N1_?,N2_?)*IIIo(N1_?,N2_?)*drat(-4,1)
       + nC(N1_?)*IIo(N2_?,N3_?)*cotton(N1_?,N2_?,N3_?)*drat(-4,1)
       + rhoB(N1_?,N2_?)*IIo(N1_?,N3_?)*IIo(N2_?,N3_?)*drat(20,1)
       + weylb(N1_?,N2_?,N3_?,N4_?)*IIo(N1_?,N4_?)*IIo(N2_?,N3_?)*drat(8,1)
       + IIo(N1_?,N2_?)*IIo(N1_?,N3_?)*IIIo(N2_?,N3_?)*drat(-2,1)
       + IIo(N1_?,N2_?)*dbIIo(N1_?,N3_?,N3_?,N2_?)*drat(20,3)
       + IIo(N1_?,N2_?)*dbIIo(N3_?,N3_?,N1_?,N2_?)*drat(-4,1)
       + dbIIo(N1_?,N1_?,N2_?)*dbIIo(N3_?,N3_?,N2_?)*drat(8,9)
       + IIIo(N1_?,N2_?)*IIIo(N1_?,N2_?)*drat(4,1)
       + start*LapB*K*end*drat(1,1)
      ;
\end{lstlisting}
\end{tiny}
This result matches the quoted expression in Lemma 4.30 in the article for $\ddot{K}$ when $d = 5$, so the proof is complete.



\bibliographystyle{plain}
\bibliography{conformal}

\end{document}





==> anc/Kdd.frm <==
#-
symbol d,x;
dimension d;
index a,b,c,e,f,ap,bp,cp,fp,A,B,C,E;

function sigma, h, [1/h], K, Kext, Jb, RhoNN, J, H, dnJ, r, dnr, [I.Dh], [I.D], [ID2], dn, LapT, LapB, start,end;
cfunction s, [1/d], k, jb, rhoNN, j, Hc, rC, dnrC, drat;

PolyRatFun drat;

ntensor n, [Gb_](symmetric), del, delt, delb, Rho(symmetric), RhoT(symmetric), RhoB(symmetric), RhoN, RhoNT, dbRhoNT,  dnRho, Riemann, dnRn, Ric(symmetric), Weyl, Weyln, Weylnt, Wn(symmetric), Weylb, Weylt, IInc(symmetric), IIO(symmetric), IIOe(symmetric), dnIIOe(symmetric), dn2IIOe(symmetric), dbIIO, FNo(symmetric), FO(symmetric), [d^n^], dbH, dr, Cotton, Ten;

ctensor nC, rho(symmetric), rhoT(symmetric), rhoB(symmetric), rhoN, rhoNT, Fno(symmetric), Fo(symmetric), [gb_](symmetric), riemann, riemannB, ric(symmetric), weyl, weyln, weylnt, wnc(symmetric), weylt, weylb, II(symmetric), IIo(symmetric), dbII, dbIIo, [d^n^C], dbHc, IIIo(symmetric), drC, cotton, dbrhoNT, TenC;

Set noncommF: sigma,r, K,Kext,H, dnr, RhoNN,J,Jb;
Set commF:    s,    rC,k,k,   Hc,dnrC,rhoNN,j,jb;

Set noncommT: n,  Rho, RhoT, RhoB, RhoN, RhoNT, dbRhoNT, [Gb_], Riemann, Ric, Weyl, Weyln, Weylnt, Weylb, Weylt, Wn,  IInc, IIO, IIOe, dbIIO, FNo, FO, [d^n^],  dbH,  dr,  Cotton;
Set commT:    nC, rho, rhoT, rhoB, rhoN, rhoNT, dbrhoNT, [gb_], riemann, ric, weyl, weyln, weylnt, weylb, weylt, wnc, II,   IIo, IIo,  dbIIo, Fno, Fo, [d^n^C], dbHc, drC, cotton;

Set hypT: rhoB, rhoNT, rhoT, Fno, Fo, [gb_], riemannB, weylnt, wnc, weylt, weylb, II, IIo, dbII, dbIIo, dbHc, IIIo, dbrhoNT;
Set trfr: IIo, IIIo, Fo, wnc;

#define dpp "5"

#procedure makeCommute()
repeat;
id start*sigma?noncommF?commF = sigma*start;
id start*n?noncommT?commT(?A) = n(?A)*start;
id start*IIO?noncommT?commT(A?,B?) = IIO(A,B)*start;
endrepeat;
#endprocedure

#procedure sigmaIdentities()

repeat;
id s = 0;


id nC(A?)*nC(A?) = 1;
id nC(a?)*dbHc?hypT(?A,a?,?B) = 0;
id nC(a?)*IIo?hypT(a?,b?) = 0;
id nC(a?)*start*delt(a?) = 0;

id IIo?trfr(a?,a?) = 0;

id [gb_](a?,b?) = d_(a,b) - nC(a)*nC(b);
id dbHc?hypT(?A,a?,?B)*start*del(a?) = dbHc(?A,a,?B)*start*delt(a);
id IIo?hypT(a?,b?)*start*del(a?) = IIo(a,b)*start*delt(a);

id rho(a?,a?) = j;
id rhoB(a?,a?) = jb;
id Fno(a?,a?) = (1/2)*[1/d](-2)*k;
id weyl(?A,a?,?B,a?,?C) = 0;
id weylb(?A,a?,?B,a?,?C) = 0;

id nC(a?)*nC(b?)*riemann(a?,b?,c?,e?) = 0;
id nC(a?)*nC(b?)*riemann(c?,e?,a?,b?) = 0;

id [d^n^C](a?,b?) = II(a,b) + Hc*nC(a)*nC(b);
id II(a?,b?) = IIo(a,b) + Hc*[gb_](a,b);
id rC = -Hc;
id drC(a?) = -dbHc(a) + nC(a)*dnrC;
id dnrC = [1/d](-2)*k + rhoNN;
id IIo(a?,b?)*drC(a?,b?) = -IIo(a,b)*dbHc(a,b) + IIo(a,b)*II(a,b)*dnrC;
id nC(a?)*nC(b?)*[d^n^C](a?,b?,c?) = -drC(c) - nC(c)*dnrC;


id IIo(a?,b?)*IIo(a?,b?) = k;
id once wnc(a?,b?) = IIo(a,c)*IIo(c,b) - [1/d](-1)*k*[gb_](a,b) - (d-3)*Fo(a,b);
sum c;
id Fno(a?,b?) = Fo(a,b) + (1/2)*[1/d](-1)*[1/d](-2)*k*[gb_](a,b);
id Fo(a?,b?) = -[1/d](-3)*IIIo(a,b);
id dbIIo(?A,a?,a?) = 0;


id riemann(a?,b?,c?,e?) = weyl(a,b,c,e) + d_(a,c)*rho(b,e) - d_(b,c)*rho(a,e) - d_(a,e)*rho(b,c) + d_(b,e)*rho(a,c);

id rho(a?,b?) = rhoT(a,b) + nC(a)*rhoNT(b) + nC(b)*rhoNT(a) + nC(a)*nC(b)*rhoNN;
id rhoT(a?,b?) = Fno(a,b) + rhoB(a,b) - Hc*IIo(a,b) - (1/2)*[gb_](a,b)*Hc^2;
id once rhoNT(b?) = [1/d](-2)*dbIIo(a,a,b) - dbHc(b);
sum a;
id j = rhoNN - ( - jb + drat('dpp'-1,1)*(1/2)*Hc^2 - (1/2)*drat(1,'dpp'-2)*k);


id once weyl(a?,b?,c?,e?) = ([gb_](a,ap) + nC(a)*nC(ap))*([gb_](b,bp) + nC(b)*nC(bp))*([gb_](c,cp) + nC(c)*nC(cp))*([gb_](e,fp) + nC(e)*nC(fp))*weyl(ap,bp,cp,fp);
sum ap,bp,cp,fp;
id [gb_](a?,ap?)* [gb_](b?,bp?)* [gb_](c?,cp?)* [gb_](e?,fp?)* weyl(ap?,bp?,cp?,fp?) = weylt(a,b,c,e);
id weylt(a?,b?,c?,e?) = weylb(a,b,c,e) - IIo(a,c)*IIo(e,b) + IIo(a,e)*IIo(c,b) - [gb_](a,c)*Fno(e,b) + [gb_](a,e)*Fno(c,b) + [gb_](b,c)*Fno(e,a) - [gb_](b,e)*Fno(c,a);

id nC(a?)*weyl(a?,b?,c?,e?) = weyln(e,c,b);
id nC(b?)*weyl(a?,b?,c?,e?) = weyln(c,e,a);
id nC(c?)*weyl(a?,b?,c?,e?) = -weyln(a,b,e);
id nC(e?)*weyl(a?,b?,c?,e?) = weyln(a,b,c);
id nC(a?)*weyln(a?,b?,c?) = wnc(b,c);
id nC(a?)*weyln(b?,a?,c?) = -wnc(b,c);
id nC(c?)*weyln(a?,b?,c?) = 0;


endrepeat;

#endprocedure

#procedure commuteThingsLeft()
if (occurs(dn,del)=0);
repeat;

id IInc(a?,b?) = IIO(a,b) + H*(d_(a,b) - n(a)*n(b));
id Rho(a?,b?) = RhoT(a,b) + n(a)*RhoNT(b) + n(b)*RhoNT(a) + n(a)*n(b)*RhoNN;
repeat;
id once RhoNT(b?) = [1/d](-2)*dbIIO(a,a,b) - dbH(b);
sum a;
endrepeat;
id RhoNN = J - Jb + drat('dpp'-1,1)*(1/2)*H^2 - (1/2)*drat(1,'dpp'-2)*K;


id delt(a?)*H = dbH(a) + H*delt(a);
id delt(a?)*n(b?) = IInc(a,b) + n(b)*delt(a);
id once delt(a?)*dbH(b?) = dbH(a,b) - n(b)*IInc(a,e)*dbH(e) + dbH(b)*delt(a);
sum e;
id delt(a?)*[Gb_](b?,c?) = [Gb_](b,c)*delt(a) - n(b)*IInc(a,c) - n(c)*IInc(a,b);
id once delt(a?)*IIO(b?,c?) = dbIIO(a,b,c) - n(b)*IInc(a,e)*IIO(e,c) - n(c)*IInc(a,e)*IIO(b,e) + IIO(b,c)*delt(a);
sum e;
id once delt(a?)*dbIIO(b?,c?,e?) = dbIIO(a,b,c,e) - n(b)*IInc(a,ap)*dbIIO(ap,c,e) - n(c)*IInc(a,ap)*dbIIO(b,ap,e) - n(e)*IInc(a,ap)*dbIIO(b,c,ap) + dbIIO(b,c,e)*delt(a);
sum ap;

#call makeCommute()
#call sigmaIdentities()
endrepeat;
endif;
#endprocedure

#procedure commuteDnRight()
repeat;
id dn*r = dnr + r*dn;
id dn*sigma = (1-2*r*sigma) + sigma*dn;
id dn*n(a?) = -sigma*dr(a) - r*n(a) + n(a)*dn;
id dn*IIOe(a?,b?) = dnIIOe(a,b) + IIOe(a,b)*dn;
id dn*dnIIOe(a?,b?) = dn2IIOe(a,b) + dnIIOe(a,b)*dn;
id dn*Rho(a?,b?) = dnRho(a,b) + Rho(a,b)*dn;
endrepeat;
#endprocedure


local Kdd = start*[I.Dh]^2*Kext*end;

id [I.Dh] = [I.D]*[1/h](-2);
repeat;
id [1/h](x?)*[I.D] = [I.D]*[1/h](x-2);
id [1/h](x?)*Kext = Kext*[1/h](x-4);
id [1/h](x?)*end = [1/d](x)*end;
endrepeat;

id [I.D]^2 = [ID2];


id [ID2] = -(d-8)*(LapT -2*(Jb - (1/2)*K*[1/d](-2)) - (d-7)*(dn^2 +2*(2*H*dn - RhoNN - [1/d](-2)*K +5*H^2*(1/2))));
sum a,b;
#call makeCommute()


id once Kext = IIOe(a,b)*IIOe(a,b);
sum a,b;

#call commuteDnRight()
id dnIIOe(a?,b?)*IIOe(a?,b?) = IIOe(a,b)*dnIIOe(a,b);
id dn2IIOe(a?,b?)*IIOe(a?,b?) = IIOe(a,b)*dn2IIOe(a,b);
id dn2IIOe(a?,b?)*end = dn*dnIIOe(a,b)*end;

**drop order sigma^2
repeat;
id once dnIIOe(a?,b?) = n(c)*n(e)*Riemann(c,a,b,e) - IIOe(a,c)*IIOe(c,b) + r*IIOe(a,b) - (n(a)*dr(b) + n(b)*dr(a)) + d_(a,b)*dnr + Rho(a,b) + sigma*(dnRho(a,b) - 3*r*Rho(a,b) + IIOe(c,a)*Rho(b,c) + IIOe(c,b)*Rho(c,a) - dr(a,b));
sum c,e;
endrepeat;


#call makeCommute()
#call sigmaIdentities()

id dn*n(a?)*n(e?)*Riemann(a?,b?,c?,e?)*end = dnRn(b,c)*end;


#call commuteDnRight()
#call makeCommute()
#call sigmaIdentities()


**copied from above working stepwise 
id once dnIIOe(a?,b?) = n(c)*n(e)*Riemann(c,a,b,e) - IIOe(a,c)*IIOe(c,b) + r*IIOe(a,b) - (n(a)*dr(b) + n(b)*dr(a)) + d_(a,b)*dnr + Rho(a,b) + sigma*(dnRho(a,b) - 3*r*Rho(a,b) + IIOe(c,a)*Rho(b,c) + IIOe(c,b)*Rho(c,a) - dr(a,b));
sum c,e;
#call makeCommute()
#call sigmaIdentities()

*** See pg. 30 of Variational Calculus paper. Note - modified for d=/=4 ***
id once start*dnRn(a?,b?)*end = start*(H*n(c)*n(e)*Riemann(c,a,b,e) + (IIOe(c,e) + H*d_(c,e))*Riemann(e,a,b,c) + n(c)*del(b)*Ric(a,c) - (d-2)*dnRho(a,b) - d_(a,b)*dnJ + delt(e)*n(f)*Riemann(f,b,e,a))*end;
sum c,e,f;

#call makeCommute()
#call sigmaIdentities()

id Riemann(a?,b?,c?,e?) = Weyl(a,b,c,e) + d_(a,c)*Rho(b,e) - d_(b,c)*Rho(a,e) - d_(a,e)*Rho(b,c) + d_(b,e)*Rho(a,c);
id Ric(a?,b?) = (d-2)*Rho(a,b) + J*d_(a,b);

id once dnRho(a?,b?)*end = n(c)*del(c)*Rho(a,b)*end;
sum c;

id del(a?)*Rho(b?,c?) = Cotton(a,b,c) + del(b)*Rho(a,c);
#call makeCommute()
#call sigmaIdentities()

id LapT*IIOe(a?,b?)*IIOe(a?,b?)*end = LapB*IIOe(a,b)*IIOe(a,b)*end;
id start*LapB*IIOe(a?,b?)*IIOe(a?,b?) = start*LapB*K;

#call commuteThingsLeft()

id nC(a?)*start*delt(b?)*RhoT(a?,c?) = -II(a,b)*start*RhoT(a,c);
id nC(a?)*start*delt(b?)*Weyl(a?,ap?,bp?,cp?) = start*delt(b)*Weyln(cp,bp,ap) - II(a,b)*start*Weyl(a,ap,bp,cp);

if (occurs(dn,del)=0);
id Weyln(a?,b?,c?) = Weylnt(a,b,c) + n(a)*Wn(b,c) - n(b)*Wn(a,c);
id once Weylnt(a?,b?,c?) = dbIIO(a,b,c) - dbIIO(b,a,c) + [1/d](-2)*(dbIIO(e,e,a)*[Gb_](b,c) - dbIIO(e,e,b)*[Gb_](a,c));
sum e;
endif;

#call commuteThingsLeft()


id once dbIIo(c?,a?,c?,b?) = riemannB(c,a,c,e)*IIo(e,b) + riemannB(c,a,b,e)*IIo(c,e) + dbIIo(a,c,c,b);
sum e;
id riemannB(a?,b?,c?,e?) = weylb(a,b,c,e) + [gb_](a,c)*rhoB(b,e) - [gb_](b,c)*rhoB(a,e) - [gb_](a,e)*rhoB(b,c) + [gb_](b,e)*rhoB(a,c);
#call sigmaIdentities()

id once IIo(a?,b?) = TenC(a,b);
id TenC(a?,b?)*dbIIo(b?,c?,c?,a?) = TenC(a,b)*dbIIo(a,c,c,b);
id TenC(a?,b?)*IIIo(b?,c?) = TenC(b,a)*IIIo(b,c);
.sort;
id TenC(a?,b?) = IIo(a,b);



id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id delt(a?)*start*end = 0;
id dn*end = 0;

id start*end = 1;


id [1/d](x?) = drat(1,'dpp'+x);
id d = drat('dpp',1);

Format 180;
print +s;

.end

==> anc/deltaR-2-tensors-components.frm <==
#-
symbol d,db,dim,w,x;
dimension dim;
autodeclare index a,b,c,e,[a],[b],[c],[e],A,B,E,Ap,Bp,[A],[B];
function sigma,h,[1/h],K,Jb,RhoNN,J,H,start,end,circ,top,dn,Lap,LapB,GenTenNN,nndnGenTen;
cfunction s,Hc,[1/d],k,j,jb,rhoNN,gentenNN,drat;

PolyRatFun drat;

ntensor I,X,Dhat,Ten,Z,Y,GenTrac(symmetric);
ntensor GenTen(symmetric),dnGenTen(symmetric),ndnGenTen,ndnGenTenT,GenTenN,GenTenNT,GenTenT(symmetric),dbGenTenNN,dbGenTenNT,dbGenTenT, [G_](symmetric),[Gb_](symmetric),n,[d^n^],IInc,IIO(symmetric),IIO2(symmetric),dbIIO,FNo,FO(symmetric),Weyl,Riemann,Rho(symmetric),RhoN,RhoNT,RhoT(symmetric),RhoB(symmetric),del,delt,delb,dbH,[del,del](antisymmetric);


ctensor xc,z,y,i,[g_](symmetric),[gb_](symmetric),nC,II(symmetric),IIo(symmetric),IIo2(symmetric),dbIIo,Fno(symmetric),Fo(symmetric),riemann,weyl,wnc(symmetric),rho(symmetric),rhoN,rhoNT,rhoT(symmetric),rhoB(symmetric),dbHc,[d^n^C],genten(symmetric),gentenT(symmetric),gentenN,gentenNT;

Set noncommF: sigma,K,Jb,RhoNN,J,H ;
Set commF:    s,    k,jb,rhoNN,j,Hc;

Set noncommT: X, Z,Y,I,[G_],[Gb_],n, IInc,IIO,dbIIO,FNo,FO,Riemann,Rho,RhoN,RhoNT,RhoT,RhoB,dbH, [d^n^];
Set commT:    xc,z,y,i,[g_],[gb_],nC,II,  IIo,dbIIo,Fno,Fo,riemann,rho,rhoN,rhoNT,rhoT,rhoB,dbHc,[d^n^C];

Set hypT: [gb_],II,IIo,IIo2,wnc,dbIIo,Fno,Fo,rhoNT,rhoT,rhoB,dbHc;
Set trfr: IIo,Fo,wnc;

Set injectors: X,Y,Z;

#define dpp "d"
#define wpp "w"

*** This procedure applies the weight-like operators h and (h+x)^(-1).
#procedure commuteWeights()
repeat;
id h(x?)*Dhat(E?)=Dhat(E)*h(x-2);
id [1/h](x?)*Dhat(E?)=Dhat(E)*[1/h](x-2);
id h(x?)*GenTrac(A?,B?) = GenTrac(A,B)*h(2*('wpp'-2)+x);
id [1/h](x?)*GenTrac(A?,B?) = GenTrac(A,B)*[1/h](2*('wpp'-2)+x);

repeat;
id h(x?)*end = end*drat('dpp'+x,1);
id [1/h](x?)*end = end*drat(1,'dpp'+x);
endrepeat;

endrepeat;
#endprocedure

*** This procedure converts non-commuting tensors into commuting tensors for ease of calculation.
#procedure makeCommute()
repeat;
id start*sigma?noncommF?commF = sigma*start;
id start*X?noncommT?commT(?A) = X(?A)*start;
id start*IIO?noncommT?commT(A?,B?) = IIO(A,B)*start;
endrepeat;
#endprocedure

*** This procedure applies identities true along Sigma to simplify the output. These are primarily standard Riemannian identities.
#procedure sigmaIdentities()
repeat;

*** First note that sigma = 0 along Sigma.
id s = 0;

*** First we handle tractor identities involving the injecting operators X,Y,Z and the scale tractor I.
id xc(A?)*xc(A?) = 0;
id xc(A?)*z(A?,a?) = 0;
id xc(A?)*y(A?) = 1;
id y(A?)*y(A?) = 0;
id y(A?)*z(A?,a?) = 0;
id z(A?,a?)*z(A?,b?) = [g_](a,b);
id xc(A?)*i(A?) = 0;
id z(A?,a?)*i(A?) = nC(a);
id y(A?)*i(A?) = -Hc;
id i(A?)*i(A?) = 1;
id nC(A?)*nC(A?) = 1;

*** Everything that follows below is a standard Riemannian identity along Sigma. ***
id nC(a?)*dbHc?hypT(?A,a?,?B) = 0;
id nC(a?)*IIo?hypT(a?,b?) = 0;
id nC(a?)*start*delt(a?) = 0;

id IIo?trfr(a?,a?) = 0;

id [g_](a?,b?)*nC(a?) = nC(b);
id [g_](a?,b?)*n(b?) = n(a);

id [g_](a?,b?) = [gb_](a,b) + nC(a)*nC(b);
id [gb_](a?,b?)*rho(a?,b?) = j - rhoNN;
id [gb_](a?,b?)*weyl(a?,b?,c?,e?) = 0;
id [gb_](a?,b?)*weyl(?A,b?,?B) = weyl(?A,a,?B) - nC(a)*nC(b)*weyl(?A,b,?B);

id [gb_](a?,a?) = drat('dpp'-1,1);
id [gb_](a?,b?)*dbHc?hypT(?A,b?,?B) = dbHc(?A,a,?B);
id [gb_](a?,b?)*IIo?hypT(b?,c?) = IIo(a,c);
id [gb_](a?,b?)*start*delt(a?) = start*delt(b);
id [gb_](a?,b?)*start*delb(a?) = start*delb(b);

id rhoB(a?,a?) = jb;
id rho(a?,a?) = j;
id rhoT(a?,a?) = j - rhoNN;
id IIo2(a?,a?) = k;
id weyl(?A,a?,?B,a?,?C) = 0;

id weyl(a?,b?,?A)*nC(a?)*nC(b?) = 0;
id weyl(?A,a?,b?)*nC(a?)*nC(b?) = 0;

id [d^n^C](a?,b?) = II(a,b) + Hc*nC(a)*nC(b);
id II(a?,b?) = IIo(a,b) + Hc*[gb_](a,b);
id IIo(a?,b?)*IIo(b?,c?) = IIo2(a,c);
id weyl(a?,b?,c?,e?)*nC(a?)*nC(e?) = IIo(b,a)*IIo(a,c) - (1/2)*[gb_](b,c)*drat(1,'dpp'-2)*k - drat('dpp'-3,1)*Fno(b,c);
id Fno(a?,b?) = Fo(a,b) + (1/2)*drat(1,'dpp'-1)*drat(1,'dpp'-2)*k*[gb_](a,b);
id rhoT(a?,b?) = Fno(a,b) + rhoB(a,b) - Hc*IIo(a,b) - (1/2)*([g_](a,b) - nC(a)*nC(b))*Hc^2;
id dbIIo(?A,b?,b?) = 0;
id dbIIo(a?,b?,a?) = dbIIo(b);
id dbIIo(a?,a?,b?) = dbIIo(b);

id rho(a?,b?) = rhoT(a,b) + nC(a)*rhoN(b) + nC(b)*rhoN(a) - nC(a)*nC(b)*rhoNN;
id rhoN(a?) = rhoNT(a) + nC(a)*rhoNN;
id j = rhoNN - ( - jb + drat('dpp'-1,1)*(1/2)*Hc^2 - (1/2)*drat(1,'dpp'-2)*k);
id once rhoNT(a?) = drat(1,'dpp'-2)*dbIIo(b,b,a) - dbHc(a);
sum b;

endrepeat;

#endprocedure

*** This procedure applies the Leibniz rule and the Gauss formula to push tangential connections right.
#procedure commuteThingsLeft()
repeat;
id delt(a?)*n(b?) = IInc(a,b) + n(b)*delt(a);
id IInc(a?,b?) = IIO(a,b) + H*([g_](a,b) - n(a)*n(b));

id delt(a?)*H = dbH(a) + H*delt(a);
id delt(a?)*[Gb_](b?,c?) = [Gb_](b,c)*delt(a) - n(b)*IInc(a,c) - n(c)*IInc(a,b);
id once delt(a?)*IIO(b?,c?) = dbIIO(a,b,c) - n(b)*IInc(a,e)*IIO(e,c) - n(c)*IInc(a,e)*IIO(b,e) + IIO(b,c)*delt(a);
sum e;

#call makeCommute()
#call sigmaIdentities()
endrepeat;
#endprocedure

*** Similar to the above procedure, this procedure uses the Leibniz rule to push hypersurface connections right.
#procedure commuteThingsLeftB()
repeat;
id delb(a?)*[Gb_](b?,c?) = [Gb_](b,c)*delb(a);
id delb(a?)*IIO(b?,c?) = dbIIO(a,b,c) + IIO(b,c)*delb(a);
id delb(a?)*H = dbH(a) + H*delb(a);

#call makeCommute()
#call sigmaIdentities()
endrepeat;
#endprocedure

*** This procedure uses the definition of the tractor connection to push injectors left.
#procedure dXYZ():
*Tractor connection on injectors.
repeat;
id once del(b?)*Y(A?) = Z(A,a)*Rho(a,b) + Y(A)*del(b);
sum a;
id del(b?)*Z(A?,a?) = -X(A)*Rho(a,b)-Y(A)*[g_](a,b) + Z(A,a)*del(b);
id del(b?)*X(A?) = Z(A,b) + X(A)*del(b);
endrepeat;
#endprocedure

*** We begin by computing N.N.D.D.q(t) ***
local [delta2-q(T)] = start*I(Ap)*I(Bp)*Dhat(Ap)*Dhat(Bp)*h(-2)*GenTrac([A],[B])*end;
sum Ap,Bp;
.sort;

*** Note that the inner-most N.D can be written as the Laplace-Robin operator. ***
id once I(A?)*I(B?)*Dhat(A?) = I(B)*(n(a)*del(a) - H*(1/2)*(h(0)-drat('dpp',1)));
sum a;
#call commuteWeights()

*** Convert the right-most D^ in terms of the injectors and the tractor connection.
id once Dhat(A?) = (Y(A)*(1/2)*(h(0)-drat('dpp',1)) + Z(A,a)*del(a) - X(A)*(del(a)*del(a) + J*(1/2)*(h(0)-drat('dpp',1)))*[1/h](-2));
sum a;
#call commuteWeights()

*** Simplify the output by noting that N.N.D.D.q(t) is evaluated along Sigma.
#call makeCommute()
#call sigmaIdentities()
.sort;

*** Write q(t) in terms of the tensor t and its derivatives. The tensor is denoted "GenTen" and has weight wpp in this script.
id once GenTrac(A?,B?) = Z(A,a)*Z(B,b)*GenTen(a,b) - Z(A,a)*X(B)*drat(1,'dpp'+'wpp'-2)*del(b)*GenTen(a,b) - Z(B,a)*X(A)*drat(1,'dpp'+'wpp'-2)*del(b)*GenTen(a,b) + X(A)*X(B)*drat(1,'dpp'+'wpp'-2)*drat(1,'dpp'+'wpp'-2-1)*(del(a)*del(b)*GenTen(a,b) + drat('dpp'+'wpp'-2,1)*Rho(a,b)*GenTen(a,b));
sum a,b;

*** Push the injectors to the left of the tractor connections (so the tractor connections are restricted to be simply Levi-Civita).
repeat;
id J*X?injectors(?A) = X(?A)*J;
id Rho(a?,b?)*X?injectors(?A) = X(?A)*Rho(a,b);

#call dXYZ()
#call makeCommute()
#call sigmaIdentities()
endrepeat;

*** The hypersurface expression for the tractor N.N.D.D.q(t) has been written entirely in terms of injectors along the hypersurface. ***
.sort;
hide;
.sort;

*******************************************************************************
*** We now compute the components of N.N.D.D.q(t) as required by the proof. ***
*******************************************************************************

local [T++] = xc([A])*xc([B])*[delta2-q(T)];
local [T+-] = xc([A])*y([B])*[delta2-q(T)];
local [Tnn] = nC(a)*nC(b)*z([A],a)*z([B],b)*[delta2-q(T)];
local [T+c] = xc([A])*z([B],[c])*[delta2-q(T)];
local [Tab] = z([A],[c])*z([B],[e])*[delta2-q(T)];
sum [A],[B],a,b;

*** Contractions of the injecting operators along the hypersurface will simplify the resulting expression, i.e. X.X = 0.
#call sigmaIdentities()
.sort;

**********************************************************************
*** At this point, all tractor computations are completed - we are ***
*** now working solely on a Riemannian calculation.                ***
**********************************************************************

*** Apply standard relationships between the Levi-Civita connection, the tangential Levi-Civita connection, ***
*** and the normal Levi-Civita connection, del = del^T + del_n.                                             ***
id nC(a?)*start*del(a?) = start*dn;
id nC(a?)*start*dn*del(a?) = start*(Lap - delt(a)*del(a));
id [gb_](a?,b?)*start*del(a?) = start*delt(b);

repeat;
id start*del(a?) = start*(delt(a) + n(a)*dn);
id start*delt(a?)*del(b?) = start*delt(a)*(delt(b) + n(b)*dn);
id delt(a?)*n(b?) = IInc(a,b) + n(b)*delt(a);
id once start*Lap = start*delt(a)*delt(a) + nC(a)*nC(b)*start*del(a)*del(b) + drat('dpp'-1,1)*Hc*start*dn;
sum a,b;

id start*dn*del(a?) = nC(b)*start*del(a)*del(b) + nC(b)*start*[del,del](b,a);
sum b;
*** The tensor [d^n^C] represents the Levi-Civita connection acting on the conormal. ***
id nC(a?)*start*del(b?)*del(a?) = start*del(b)*dn - [d^n^C](a,b)*start*del(a);

#call makeCommute()
#call sigmaIdentities()
endrepeat;



*** Write the commutator of Levi-Civitas as the Riemann curvature. ***
id once [del,del](a?,b?)*GenTen(c?,e?)*end = (Riemann(a,b,c,ap)*GenTen(ap,e) + Riemann(a,b,e,ap)*GenTen(c,ap))*end;
sum ap;
#call makeCommute()
*** Write the Riemann curvature in terms of the Weyl curvature and the Schouten tensor.
id riemann(a?,b?,c?,e?) = weyl(a,b,c,e) + [g_](a,c)*rho(b,e) - [g_](b,c)*rho(a,e) - [g_](a,e)*rho(b,c) + [g_](b,e)*rho(a,c);
#call sigmaIdentities()
.sort;

*** The tangential Levi-Civita on the conormal yields the second fundamental form, del_a^T n_b = II_ab. ***
id nC(a?)*start*delt(b?)*dn*GenTen(a?,c?)*end = start*delt(b)*ndnGenTen(c)*end - II(a,b)*start*dn*GenTen(a,c)*end;
id nC(a?)*start*dn*GenTen(a?,b?)*end = start*ndnGenTen(b)*end;
id nC(a?)*start*GenTen(a?,b?) = start*GenTenN(b);
id nC(a?)*start*GenTenN(a?) = start*GenTenNN;
id nC(a?)*start*ndnGenTen(a?) = start*nndnGenTen;

*** The first fundamental form [gb_] projects any tensors to their tangential counterparts.
id [gb_](a?,b?)*start*GenTenN(b?) = start*GenTenNT(a);
id [gb_](a?,b?)*start*ndnGenTen(b?) = start*ndnGenTenT(a);

*** Write ambient tensors in terms of their projected components--we stack delts up against start.
id start*GenTen(a?,b?) = start*(GenTenT(a,b) + n(a)*GenTenNT(b) + n(b)*GenTenNT(a) + n(a)*n(b)*GenTenNN);
id delt(c?)*GenTen(a?,b?) = delt(c)*(GenTenT(a,b) + n(a)*GenTenNT(b) + n(b)*GenTenNT(a) + n(a)*n(b)*GenTenNN);
id start*GenTenN(a?) = start*(GenTenNT(a) + nC(a)*GenTenNN);
id delt(a?)*ndnGenTen(b?) = delt(a)*(ndnGenTenT(b) + n(b)*nndnGenTen);

*** Need to push many Riemannian tensors to the left of the tangential Levi-Civitas.
#call commuteThingsLeft()

*** We only care about these tensors as far as they are projected to the hypersurface: ***
id nC([c]) = 0;
id nC([e]) = 0;

*** Because t_ab is bulk trace free, we can relate n.n.del_n(t) to the hypersurface trace of the same.
id once start*nndnGenTen*end = -[gb_](a,b)*start*dn*GenTen(a,b)*end;
sum a,b;
id start*dn*GenTen(a?,b?)*end = start*dnGenTen(a,b)*end;

*** Use the symmetry of the Weyl tensor.
id nC(a?)*nC(c?)*weyl(a?,b?,c?,e?) = -nC(a)*nC(c)*weyl(a,b,e,c);


*** Get rid of all floating n's. ***
repeat;
id nC(a?)*start*delt(b?)*delt(a?) = -II(a,b)*start*delt(a);
id nC(a?)*start*delt(b?)*GenTenT(a?,c?) = -II(a,b)*start*GenTenT(a,c);

id nC(a?)*start*delt(b?)*delt(c?)*GenTenT(a?,e?) = start*(delt(b)*n(a) - IInc(a,b))*delt(c)*GenTenT(a,e);
id nC(a?)*start*delt(b?)*delt(c?)*GenTenNT(a?) = start*(delt(b)*n(a) - IInc(a,b))*delt(c)*GenTenNT(a);

id n(a?)*delt(b?) = -IInc(a,b) + delt(b)*n(a);
id n(a?)*GenTenT(a?,b?) = 0;
id n(a?)*GenTenNT(a?) = 0;

#call commuteThingsLeft()
endrepeat;


.sort;



**************************************************************************************
*** Write tangential derivatives as hypersurface derivatives, using Gauss formula. ***
**************************************************************************************
repeat;
id delt(a?)*GenTenNN*end = dbGenTenNN(a)*end;
id once delt(a?)*GenTenNT(b?)*end = (dbGenTenNT(a,b) - n(b)*IInc(a,e)*GenTenNT(e))*end;
sum e;
id once delt(a?)*dbGenTenNN(b?)*end = (dbGenTenNN(a,b) - n(b)*IInc(a,e)*dbGenTenNN(e))*end;
sum e;
id once delt(a?)*ndnGenTenT(b?)*end = (delb(a)*ndnGenTenT(b) - n(b)*IInc(a,e)*ndnGenTenT(e))*end;
sum e;
id once delt(a?)*GenTenT(b?,c?)*end = (dbGenTenT(a,b,c) - n(b)*IInc(a,e)*GenTenT(e,c) - n(c)*IInc(a,e)*GenTenT(b,e))*end;
sum e;
id once delt(a?)*dbGenTenT(b?,c?,ap?)*end = (dbGenTenT(a,b,c,ap) - n(b)*IInc(a,e)*dbGenTenT(e,c,ap) - n(c)*IInc(a,e)*dbGenTenT(b,e,ap) - n(ap)*IInc(a,e)*dbGenTenT(b,c,e))*end;
sum e;

id nC(a?)*start*dbGenTenT(?A,a?,?B) = 0;
#call commuteThingsLeft()
endrepeat;


*** These tensors are along the hypersurface, so die upon contraction with the conormal.
id nC(a?)*start*GenTenNT(a?) = 0;
id nC(a?)*start*GenTenT(a?,b?) = 0;

*** We can use the first fundamental form to simplify some hypersurface tensors.
repeat;
id [gb_](a?,b?)*start*GenTenNT(a?) = start*GenTenNT(b);
id [gb_](a?,b?)*start*dbGenTenNT(?A,b?,?B) = start*dbGenTenNT(?A,a,?B);
id [gb_](a?,b?)*start*GenTenT(b?,c?) = start*GenTenT(a,c);
id [gb_](a?,b?)*start*dbGenTenT(?A,b?,?B) = start*dbGenTenT(?A,a,?B);
id [gb_](a?,b?)*start*delb(c?)*ndnGenTenT(b?) = start*delb(c)*ndnGenTenT(a);
endrepeat;


*** The components required are, in principle, finished - we could add them up by hand and compute directly ***
*** as in the proof. However, FORM is better equipped to do the simplification, so we continue there. To    ***
*** that end, we make all of the Riemannian objects non-commuting again so that we can act with derivatives.***
*** 
repeat;
id Hc?commF?noncommF*start = start*Hc;
id dbHc?commT?noncommT(?A)*start = start*dbHc(?A);
id IIo?commT?noncommT(a?,b?)*start = start*IIo(a,b);
endrepeat;


***This returns zero when there is only one start--passed
*.sort
*if (count(start, 1)=1) multiply, left, 0;
*print +s;
*.end

id start = 1;
id end = 1;

.sort;
hide;
.sort;

**********************************************************************************
*** Combine terms into invariant operator as in the proof.                     ***
**********************************************************************************

local [delta2-T] = start*( drat(1,('wpp'-4)*(('wpp'-4)+1))*(delb([a])*delb([b]) - drat(1,('dpp')-1)*[gb_]([a],[b])*delb(a)*delb(a))*[T++] - drat(1,('wpp'-4))*(delb([a])*[gb_]([b],[c]) + delb([b])*[gb_]([a],[c])   - 2*drat(1,('dpp')-1)*[gb_]([a],[b])*delb([c]))*[T+c] - drat(1,('wpp'-4)+1)*(rhoB([a],[b])  - drat(1,('dpp')-1)*jb*[gb_]([a],[b]))*[T++] + [gb_]([a],[c])*[gb_]([b],[e])*[Tab] + drat(1,('dpp')-1)*[gb_]([a],[b])*(2*[T+-] + [Tnn]) )*end;
sum a,[c],[e];

#call makeCommute()
#call sigmaIdentities()

#call commuteThingsLeftB()

*** We can use the first fundamental form to simplify some hypersurface tensors.
repeat;
id [gb_](a?,b?)*start*GenTenNT(a?) = start*GenTenNT(b);
id [gb_](a?,b?)*start*dbGenTenNT(?A,b?,?B) = start*dbGenTenNT(?A,a,?B);
id [gb_](a?,b?)*start*GenTenT(b?,c?) = start*GenTenT(a,c);
id [gb_](a?,b?)*start*dbGenTenT(?A,b?,?B) = start*dbGenTenT(?A,a,?B);
id [gb_](a?,b?)*start*delb(c?)*ndnGenTenT(b?) = start*delb(c)*ndnGenTenT(a);
id [gb_](a?,b?)*start*delb(c?)*GenTenNT(b?) = start*delb(c)*GenTenNT(a);
id [gb_](a?,b?)*start*delb(c?)*dbGenTenT(?A,b?,?B) = start*delb(c)*dbGenTenT(?A,a,?B);
endrepeat;

*** We re-expand terms so that the hypersurface Levi-Civitas are explicit.
id dbGenTenNT(a?,b?)*end = delb(a)*GenTenNT(b)*end;
id dbGenTenT(a?,b?,c?,e?)*end  = delb(a)*delb(b)*GenTenT(c,e)*end;
id dbGenTenT(a?,b?,c?)*end  = delb(a)*GenTenT(b,c)*end;
id dbGenTenNN(a?)*end  = delb(a)*GenTenNN*end;
id dbGenTenNN(a?,b?)*end  = delb(a)*delb(b)*GenTenNN*end;


*** Now we simply group terms and perform a few more simplifications to write the result in the desired form. ***

id once dn^2 = dn*n(a)*del(a);
sum a;

id start*dn*n(a?) = nC(a)*start*dn + Hc*nC(a)*start;
id nC(a?)*start*del(a?) = start*dn;

**introduce top
id [gb_]([a],a?)*[gb_]([b],b?)*nC(c?)*start*dn*del(c?)*GenTen(a?,b?)*end = start*circ*top*n(c)*dn*del(c)*GenTen([a],[b])*end + start*drat(1,'dpp'-1)*[gb_]([a],[b])*[gb_](ap,bp)*n(a)*dn*del(a)*GenTen(ap,bp)*end;
sum ap,bp;

#call makeCommute()

**GenTen bulk trace-free
id nC(a?)*nC(b?)*start*dn*del(c?)*GenTen(a?,b?) = -[gb_](a,b)*start*dn*del(c)*GenTen(a,b);
id nC(a?)*nC(b?)*start*dn*GenTen(a?,b?) = -[gb_](a,b)*start*dn*GenTen(a,b);

id dn*GenTen(a?,b?)*end = dnGenTen(a,b)*end;

**more top
id [gb_](a?,b?)*[gb_](c?,e?)*start*dnGenTen(b?,e?)*end = start*top*dn*GenTen(a,c)*end;
id once top*dn*GenTen(b?,c?)*end = circ*top*dn*GenTen(b,c)*end + drat(1,'dpp'-1)*[gb_](b,c)*[gb_](ap,bp)*dnGenTen(ap,bp)*end;
sum ap,bp;


id once delb([a])*delb([b]) = circ*top*delb([a])*delb([b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(a)*delb(a);
id once delb([b])*delb([a]) = circ*top*delb([b])*delb([a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(a)*delb(a);
sum a;
id delb([b])*delb([a])*GenTenNN*end = delb([a])*delb([b])*GenTenNN*end;


id once delb([a])*delb(b?)*GenTenT(b?,[b]) = circ*top*delb([a])*delb(b)*GenTenT(b,[b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*delb(b)*GenTenT(b,c);
sum c;
id once delb([b])*delb(b?)*GenTenT(b?,[a]) = circ*top*delb([b])*delb(b)*GenTenT(b,[a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*delb(b)*GenTenT(b,c);
sum c;


id delb(a?)*delb(a?)*GenTenT([a],[b]) = circ*top*delb(a)*delb(a)*GenTenT([a],[b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(a)*delb(a)*(-GenTenNN);

id once delb([a])*GenTenNT([b]) = circ*top*delb([a])*GenTenNT([b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*GenTenNT(c);
sum c;
id once delb([b])*GenTenNT([a]) = circ*top*delb([b])*GenTenNT([a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*GenTenNT(c);
sum c;


id once delb([a])*ndnGenTenT([b]) = circ*top*delb([a])*ndnGenTenT([b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*ndnGenTenT(c);
sum c;
id once delb([b])*ndnGenTenT([a]) = circ*top*delb([b])*ndnGenTenT([a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*delb(c)*ndnGenTenT(c);
sum c;


id once IIo([a],a?)*start*delb([b])*GenTenNT(a?) = start*circ*top*IIO([a],a)*delb([b])*GenTenNT(a) + drat(1,'dpp'-1)*[gb_]([a],[b])*IIo(a,b)*start*delb(a)*GenTenNT(b);
sum b;
id once IIo([b],a?)*start*delb([a])*GenTenNT(a?) = start*circ*top*IIO([b],a)*delb([a])*GenTenNT(a) + drat(1,'dpp'-1)*[gb_]([a],[b])*IIo(a,b)*start*delb(a)*GenTenNT(b);
sum b;

id start*GenTenNT(a?) = gentenNT(a)*start;
id start*GenTenT(a?,b?) = gentenT(a,b)*start;
id start*GenTenNN = gentenNN*start;


id once IIo([a],a?)*start*delb(a?)*GenTenNT([b]) = start*circ*top*IIO([a],a)*delb(a)*GenTenNT([b]) + drat(1,'dpp'-1)*[gb_]([a],[b])*IIo(a,b)*start*delb(a)*GenTenNT(b);
sum b;
id once IIo([b],a?)*start*delb(a?)*GenTenNT([a]) = start*circ*top*IIO([b],a)*delb(a)*GenTenNT([a]) + drat(1,'dpp'-1)*[gb_]([a],[b])*IIo(a,b)*start*delb(a)*GenTenNT(b);
sum b;

id once dbHc([a])*gentenNT([b]) = start*circ*top*dbH([a])*GenTenNT([b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbHc(c)*gentenNT(c);
sum c;
id once dbHc([b])*gentenNT([a]) = start*circ*top*dbH([b])*GenTenNT([a])*end + drat(1,'dpp'-1)*[gb_]([b],[a])*dbHc(c)*gentenNT(c);
sum c;

id once rhoB(a?,b?)*gentenT(b?,c?) = start*circ*top*RhoB(a,b)*GenTenT(b,c)*end + drat(1,'dpp'-1)*[gb_](a,c)*rhoB(e,b)*gentenT(e,b);
sum e;
id once IIo2(a?,b?)*gentenT(b?,c?) = start*circ*top*IIO2(a,b)*GenTenT(b,c)*end + drat(1,'dpp'-1)*[gb_](a,c)*IIo2(e,b)*gentenT(e,b);
sum e;
id once Fo(a?,b?)*gentenT(b?,c?) = start*circ*top*FO(a,b)*GenTenT(b,c)*end + drat(1,'dpp'-1)*[gb_](a,c)*Fo(e,b)*gentenT(,b);
sum e;

id dbIIo([a],a?,[b])*gentenNT(a?) = start*circ*top*dbIIO([a],a,[b])*GenTenNT(a)*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(a)*gentenNT(a);
id dbIIo([b],a?,[a])*gentenNT(a?) = start*circ*top*dbIIO([b],a,[a])*GenTenNT(a)*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(a)*gentenNT(a);

id dbIIo([a],[b],a?)*gentenNT(a?) = start*circ*top*dbIIO([a],a,[b])*GenTenNT(a)*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(a)*gentenNT(a);
id dbIIo([b],[a],a?)*gentenNT(a?) = start*circ*top*dbIIO([b],a,[a])*GenTenNT(a)*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(a)*gentenNT(a);



id rhoB([a],[b]) = start*circ*top*RhoB([a],[b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*jb;
id IIo2([a],[b]) = start*circ*top*IIO2([a],[b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*k;
id once gentenT([a],[b]) = start*circ*top*GenTenT([a],[b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*gentenT(a,a);
sum a;
id once dbIIo([a])*gentenNT([b]) = start*circ*top*dbIIO([a])*GenTenNT([b])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(c)*gentenNT(c);
sum c;
id once dbIIo([b])*gentenNT([a]) = start*circ*top*dbIIO([b])*GenTenNT([a])*end + drat(1,'dpp'-1)*[gb_]([a],[b])*dbIIo(c)*gentenNT(c);
sum c;



#call sigmaIdentities()
id gentenT(a?,a?) = -gentenNN;
id GenTenT(a?,a?) = -GenTenNN;

id start*circ*top*[gb_]([a],[b]) = 0;

id delb(a?)*delb(a?) = LapB;

********************************************************
*** Clean up the output so it is more user-readable. ***
********************************************************

id gentenNN*start = start*GenTenNN;
id gentenT(a?,b?)*start = start*GenTenT(a,b);
id [gb_](a?,b?)*start = start*[Gb_](a,b);
repeat id IIo(a?,b?)*start = start*IIO(a,b);
id k*start = start*K;
id jb*start = start*Jb;
id rhoNN*start = start*RhoNN;
repeat id Hc*start = start*H;

id end = 1;
id start = 1;

id IIO(a?,b?)*IIO([a],[b]) = IIO([a],[b])*IIO(a,b);
id IIO([a],[b]) = circ*top*IIO([a],[b]);

repeat id GenTenNN?*circ = circ*GenTenNN;
repeat id GenTenNN?*top = top*GenTenNN;
repeat id GenTenNN?*circ = circ*GenTenNN;
.sort;


bracket circ,top;

Format 200;
print +s;
.end;
